Inferring CSM Properties of Type II SNe Using a Magnitude-Limited ZTF Sample

Although all Type II supernovae (SNe) originate from massive stars possessing a hydrogen-rich envelope, their light curve morphology is diverse, reflecting poorly characterised heterogeneity in the physical properties of their progenitor systems. Here, we present a detailed light curve analysis of a magnitude-limited sample of 639 Type II SNe from the Zwicky Transient Facility Bright Transient Survey. Using Gaussian processes, we systematically measure empirical light curve features (e.g. rise times, peak colours and luminosities) in a robust sampling-independent manner. We focus on rise times as they are highly sensitive to pre-explosion progenitor properties, especially the presence of a dense circumstellar medium (CSM) shed by the progenitor in the years immediately pre-explosion. By correlating our feature measurements with physical parameters from an extensive grid of STELLA hydrodynamical models with varying progenitor properties (CSM structure, $\dot M$, $R_{CSM}$ and $M_{ZAMS}$), we quantify the proportion of events with sufficient pre-explosion mass-loss to significantly alter the initial light curve (roughly $M_{CSM} \geq 10^{-2.5} M_{\odot}$) in a highly complete sample of 377 spectroscopically classified Type II SNe. We find that 67 $\pm$ 6\% of observed SNe in our magnitude-limited sample show evidence for substantial CSM ($M_{CSM} \geq 10^{-2.5} M_{\odot}$) close to the progenitor ($R_{CSM} <10^{15}$ cm) at the time of explosion. After applying a volumetric-correction, we find 36$^{+5}_{-7}$\% of all Type II SN progenitors possess substantial CSM within $10^{15}$ cm at the time of explosion. This high fraction of progenitors with dense CSM, supported by photometric and spectroscopic evidence of previous SNe, reveals mass-loss rates significantly exceeding those measured in local group red supergiants or predicted by current theoretical models.

==> anc/Hinds_ea_25.dat <==
Title:
Authors:
Table:
================================================================================
Byte-by-byte Description of file: table.dat
--------------------------------------------------------------------------------
 Bytes Format Units  Label     Explanations
--------------------------------------------------------------------------------
  1- 12  A12          ---    ZTFID            Name of the SN
 14- 23  A10          ---    TNSID            TNS ID of the SN
 25- 27  A3           ---    Type             Type of the SN
 29- 48  F20.18       ---    z                [0.0/0.27] Redshift
 50- 69  F20.17       d      t_25_75          [0.2/90.26] ZTF-g rise time
                                       between 25% and 75% of peak brightness
 71- 88  F18.16       d      t_25_75_err      Sigma(t_25_75) - Uncertainty in
                                       rise time
 90- 94  A5           bool   t_upp_lim        T_upp_lim - Upper limit on rise
                                       time T/F
 96-102  F7.3         mag    Abs_Mag          [-21.98/-14.2] ZTF-g Mabs -
                                       Absolute magnitude
104-111  F8.6         mag    Abs_Mag_err      [0.0/0.17] Sigma(Mabs) -
                                       Uncertainty in absolute magnitude
113-134  E22.17       Msol   M_CSM            [0.0/5.1] Mcsm [Msol] - Mass of
                                       the circumstellar material
136-157  E22.17       Msol   M_CSM_err        [0.0/8968.11] Sigma(Mcsm) [Msol] -
                                       Uncertainty in the mass of the
                                       circumstellar material
159-180  E22.17      Msol/yr MLR              [0.0/0.33] MLR [Msol/yr] - Mass
                                       loss rate
182-203  E22.17      Msol/yr MLR_Err          [0.0/0.33] Sigma(MLR) [Msol/yr] -
                                       Uncertainty in the mass loss rate
205-226  E22.17      10+14cm R_CSM            [0.0/7569.47] Rcsm [1e14cm] -
                                       Radius of the circumstellar material
228-249  E22.17      10+14cm R_CSM_err        [0.0/4187763.99] Sigma(Rcsm)
                                       [1e14cm] - Uncertainty in the radius of
                                       the circumstellar material
251-259  E9.4   10+42erg.s-1 L_50d            [1.183e+41/1.745e+44] L50d
                                       [1e42erg/s] - Bolometric luminosity 50
                                       days after plateau start or peak
261-269  E9.4   10+42erg.s-1 L_50d_err        [1.2e+39/4.0269999999999995e+42]
                                       Sigma(L50d) [1e42erg/s] - Uncertainty in
                                       the bolometric luminosity
271-290  F20.16       Msol   Core_Mass        [1.29/3.32] Core Mass [Msol] -
                                       Mass of the iron core
292-313  F22.18       Msol   Core_Mass_Err    [0.03/1.01] Sigma(Core Mass)
                                       [Msol] - Uncertainty in the mass of the
                                       core
315-332  F18.12       MJD    Origin           [58245.19/60253.31] MJD of origin
                                       [MJD] - Time of the first alert detection
334-341  F8.3         d      Peak_T           [-46.0/110.67] Peak time [d] -
                                       Time of peak brightness, relative to
                                       first alert detection
343-352  F10.7        d      Peak_T_err       [-0.88/4.99] Sigma(Peak time) [d]
                                       - Uncertainty in peak time
354-371  F18.12       MJD    Peak_T_MJD       [58247.96/60259.83] Peak time
                                       [MJD] - Time of peak brightness in MJD
373-390  F18.16       mag    Ahostg           Ahostg - Host galaxy extinction in
                                       g-band estimated from the ZTF (g-r) at
                                       ZTF g peak
392-413  E22.16       ---    (g-r)g_peak      [-0.49/1.12] (g-r)g_peak - (g-r)
                                       colour at ZTF g peak
415-435  F21.19       ---    sigma(g-r)g_peak [0.0/0.38] sigma(g-r)g_peak -
                                       Uncertainty in (g-r)g_peak
437-455  F19.15       mag    M10              [-21.86/-13.98] M10 - g-band
                                       magnitude 10 days after ZTF g peak
457-475  F19.15       mag    M5               [-21.96/-14.11] M5 - g-band
                                       magnitude 5 days after ZTF g peak
477-484  F8.6         mag    M10_err          [0.0/1.76] M10_err - Uncertainty
                                       in M10
486-493  F8.6         mag    M5_err           [0.0/0.38] M5_err - Uncertainty in
                                       M5
495-514  F20.17       d      t_25             [0.1/74.87] t_25 - g-band rise
                                       time between 25% and 50% of peak
                                       brightness
516-535  F20.17       d      t_58             [0.1/22.15] t_58 - g-band rise
                                       time between 50% and 80% of peak
                                       brightness
537-556  F20.17       d      t_26             [0.1/81.19] t_26 - g-band rise
                                       time between 20% and 60% of peak
                                       brightness
558-577  F20.17       d      t_69             [0.1/32.69] t_69 - g-band rise
                                       time between 60% and 90% of peak
                                       brightness
579-599  F21.18       d      t_25_err         t_25_err - Uncertainty in t_25
601-620  F20.18       d      t_58_err         t_58_err - Uncertainty in t_58
622-629  F8.5         d      t_26_err         t_26_err - Uncertainty in t_26
631-637  F7.5         d      t_69_err         t_69_err - Uncertainty in t_69
639-656  F18.14       d      Plateau          Plateau - Duration of the plateau
                                       phase
658-679  F22.18       d      Plateau_err      Plateau_err - Uncertainty in the
                                       duration of the plateau
681-698  F18.15       mag    Peak_App_Mag     [14.0/18.5] Peak Apparent
                                       Magnitude
700-707  F8.6         mag    Peak_App_Mag_Err [0.0/0.16] Peak Apparent Magnitude
                                       Error
709-712  A4           str    Peak_App_Filter  Filter of Peak Apparent Magnitude
714-733  F20.17       d      r_t_25_75        [0.2/94.75] ZTF-r rise time
                                       between 25% and 75% of peak brightness
735-742  F8.5         d      r_t_25_75_err    Sigma(r_t_25_75) - Uncertainty in
                                       ZTF r rise time
744-762  F19.15       mag    r_abs_mag        [-22.13/-14.87] ZTF-r Abs Mag -
                                       Absolute magnitude in ZTF r band
764-771  F8.6         mag    r_abs_mag_err    [0.0/0.16] ZTF-r Abs Mag Error -
                                       Uncertainty in ZTF r band absolute
                                       magnitude
773-794  E22.17       ---    Weight_g         [0.0/0.01] Weight_g - Normalised
                                       Vmax weight in g band
796-817  E22.17       ---    Weight_r         [0.0/0.01] Weight_r - Normalised
                                       Vmax weight in r band
--------------------------------------------------------------------------------
Notes:
--------------------------------------------------------------------------------
ZTF18aaaibml SN2020buc  II  0.034799999999999998  2.59855855855855822 0.4902000000000000 False -17.857 0.023510 2.8300093763677790e-02 7.2952458742136898e-03 1.7861660779132764e-03 1.7861660779132764e-03 6.0806778298360404e+00 3.3956349049320966e-01 3.591e+42 7.919e+40   1.4490700156891632   0.098563364984135260 58886.287029999774    8.165  0.1801000 58894.452029999775 0.0000000000000000 -6.125237591594157e-02 0.0471118455548970930 -17.707508407347454 -17.747508407347453 0.040980 0.040890  0.75791291291291252  2.49028528528528525  1.08273273273273141  3.57301801801801844  0.076560765752795495 0.382803828763979226  0.12110 2.43900  58.75000000000000   0.301887060642438476 18.075491592652547 0.023950 ZTFg  3.06714114114113912  0.35880 -17.909296519908075 0.027400 2.3033994570657580e-07 2.1776110125252978e-07
ZTF18aadmssd SN2019rz   IIn 0.018853000000000002  2.02884384384384475 0.0683100000000000 False -18.176 0.016990                    nan                    nan                    nan                    nan                    nan                    nan 3.883e+42 5.601e+40                  nan                    nan 58507.255739999935   -3.485 -0.0502700 58503.770739999934 0.0000000000000000  1.172290259212900e-01 0.0213291605889242529 -17.890450498501771 -18.160450498501774 0.038400 0.032240  1.90953153153153199  1.80344644644644614  1.35256256256256258  2.22206706706706569  0.691590141842814088 0.647466745545466349  0.00000 0.09661                nan                    nan 16.217549501498226 0.023180 ZTFR  2.35855855855855800  0.10990 -18.555350593585597 0.025510 1.4149287974766081e-07 1.1223528342674340e-07
ZTF18aadsuxd SN2020yui  II  0.030570000000000000  5.49449449449449467 0.2747000000000000 False -18.858 0.020540 1.1937463892891998e-04 2.7406817469732871e-05 7.5343542109265710e-06 7.5343542109265710e-06 5.6081719099914169e+00 6.8722818931697649e-01 8.607e+42 1.464e+41   1.3367685862413843   0.059739217994752743 59155.465450000018    9.780  0.1663000 59165.245450000017 0.0000000000000000 -1.805849698787299e-02 0.0276375782733491518 -18.663085781858044 -18.843085781858044 0.035920 0.033810  3.29669669669669751  3.29669669669669663  4.50548548548548577  3.07691691691691727  0.233111658974952396 0.233111658974952396  0.23310 0.19810  36.25000000000000   0.275139374381858592 16.774914218141955 0.018470 ZTFg  5.49449449449449467  0.31080 -18.950309703376693 0.022410 5.7073234752808366e-08 5.4217511073689030e-08
ZTF18aaqkoyr SN2018bge  II  0.023000000000000000  2.98322622622622546 0.3293000000000000 False -17.165 0.033000 9.7734862312016980e-03 3.7562733744384673e-03 6.1685553817954143e-04 6.1685553817954143e-04 6.2149776878861411e+00 6.3920785464679319e-01 1.948e+42 6.186e+40   1.4198706125102292   0.049110198457481734 58245.198239999823    2.767  0.0878600 58247.965239999823 0.0000000000000000 -1.853983522638849e-01 0.0618390813550146815 -17.146698132976134 -17.146698132976134 0.061190 0.060940  1.95452752752752845  1.74878778778778710  2.46887687687687718  2.05739739739739758  0.370902590516123787 0.290959930259050703  0.37090 0.41470   0.00000000000000   0.000000000000000000 17.810301867023863 0.048280 ZTFR  3.99767167167167159  0.81880 -17.269501096420107 0.046520 5.7893112769718585e-07 4.8593320022591684e-07
ZTF18aasxvsg SN2018bti  II  0.024799999999999999  4.14882882882882775 0.2445000000000000 False -17.076 0.027060 4.2438184872286904e+00 1.3832874850325236e+00 2.6784945258513626e-01 2.6784945258513626e-01 4.9337050242305072e+00 7.9929876242522813e-01 1.846e+42 4.893e+40   1.3110750192009546   0.041066066992501371 58248.345799999777   15.130  0.4010000 58263.475799999775 0.0000000000000000  5.773636256301984e-02 0.0380960869571570146 -16.188146658704344 -16.798146658704344 0.045680 0.051260  2.53539539539539405  2.53539539539539582  3.34211211211211179  2.76588588588588635  0.207761320492576784 0.207761320492577534  0.20780 0.31030   0.00000000000000   0.000000000000000000 18.039853341295654 0.027560 ZTFR  4.44063663663663810  0.21070 -17.191020495398135 0.026190 6.5813858057024278e-07 5.2542556703476665e-07
ZTF18aatlfus SN2018clq  II  0.045100000000000001  1.83587387387387402 0.0721200000000000 False -18.369 0.010420 3.6322011944290394e-01 5.5077600790333414e-02 2.2924710482662768e-02 2.2924710482662768e-02 8.5976237340088932e+00 4.2406198429424791e-01 5.203e+42 4.994e+40   1.3682824899521873   0.045103102811222602 58252.358959999867    1.891  0.0181500 58254.249959999870 0.0000000000000000 -2.533719483748698e-02 0.0148910731872338303 -17.979348861740121 -18.279348861740118 0.024390 0.019790  1.12192292292292262  1.12192292292292306  1.42790190190190192  1.42790190190190169  0.072119936978857241 0.072119936978857241  0.05100 0.05100  36.25000000000000   0.064391668343737607 18.099651138259880 0.010420 ZTFg  1.74026226226226299  0.07239 -18.504938904297486 0.013700 1.1696974502511500e-07 1.1378679682928716e-07
ZTF18aawpwlf SN2020hvn  II  0.023439999999999999  1.08879079079079055 0.3769000000000000 True  -16.972 0.059910 6.5400378488853946e-03 7.6412824187503219e-03 4.1277579683997144e-04 4.1277579683997144e-04 7.2866256763266390e+00 2.9663647312091337e+00 1.644e+42 9.707e+40   1.3466537763373503   0.105677018118350632 58965.244099999778   -1.118 -0.0660100 58964.126099999776 0.0000000000000000 -4.861052964241033e-01 0.1320146862179635838 -16.783747938007767 -16.823747938007767 0.113800 0.109300  0.79184784784784767  0.49490490490490480  0.98980980980980959  0.49490490490490480  0.487424803381983518 0.221328201953087250  0.46950 0.15920  36.25000000000000   0.980016560237501166 17.848252061992230 0.041720 ZTFR  2.77263063063063164  1.55300 -17.268484355117618 0.040150 7.5681052054948588e-07 4.8221626411001353e-07
ZTF18abbpxik SN2018cqp  II  0.032360000000000000  3.68102602602602591 0.1487000000000000 False -17.445 0.010750 1.3881640053664976e-02 2.5235945013905338e-03 8.7614248831507566e-04 8.7614248831507566e-04 5.9751159328370740e+00 2.3327503111946601e-01 2.437e+42 2.552e+40   1.4222515061104786   0.058312239378960379 58289.274939999916    5.067  0.0530500 58294.341939999918 0.0000000000000000 -2.457251423280482e-02 0.0163123303821885064 -17.340687105709179 -17.430687105709179 0.019520 0.019320  2.20861561561561537  2.41895995995995960  2.94482082082082108  3.04999299299299231  0.189601829759346363 0.148735912270124337  0.18960 0.23520   0.00000000000000   0.000000000000000000 18.324312894290816 0.011370 ZTFg  3.80690690690690658  0.19610 -17.519632299958896 0.015430 4.0410433268751633e-07 3.7437239419833990e-07
ZTF18abceakp SN2018cvi  II  0.029999999999999999  8.21902702702702470 0.1276000000000000 False -17.670 0.005732 1.0756495523122772e-03 2.2266613784626571e-04 6.7889836624099832e-05 6.7889836624099832e-05 1.5538238243206786e+00 1.0703668830706237e-01 3.160e+42 1.699e+40   1.3485247290123097   0.044670320225870142 58291.224189999979   14.039  0.0754900 58305.263189999976 0.0000000000000000 -1.318551391202405e-02 0.0090260580750380001 -16.731461487995087 -17.281461487995088 0.017570 0.012600  4.90858558558558578  5.02273873873873811  6.62088288288288229  4.90858558558558666  0.080718468688421155 0.127627105148196945  0.08072 0.12760  36.25000000000000   0.089209348140764713 17.953538512004911 0.005840 ZTFg  8.33318018018017881  0.08072 -17.686004605218891 0.006302 2.9411127516906380e-07 2.7391151661004106e-07
ZTF18abdbysy SN2018cyg  II  0.011270000000000001  1.70037437437437466 0.1803000000000000 False -14.404 0.022650 9.8898072939724896e-04 2.9912778132493113e-04 6.2419716532053255e-05 6.2419716532053255e-05 1.5851430305057219e+01 2.0855681531642229e+00 1.518e+41 4.207e+39   1.3390967296300500   0.040994228420678812 58302.179399999790   -0.078 -0.0021620 58302.101399999789 2.3818072936709793  7.067677429290740e-01 0.0339451291009825046 -14.186495276654396 -14.316495276654397 0.054440 0.048520  1.00022022022022039  1.20026426426426447  1.30028628628628651  1.60035235235235263  0.141452500079523952 0.180317264537994404  0.14150 0.22370   0.00000000000000   0.000000000000000000 18.192504723345603 0.013520 ZTFR  3.68070570570570510  0.12470 -16.998587088406019 0.011320 2.5363043782060921e-05 6.8189390228300808e-06
ZTF18abeajml SN2018dfc  II  0.036510000000000001  1.20772372372372416 0.0503200000000000 False -18.421 0.014710 6.0411063969579709e-02 9.6765575569131429e-03 3.8128563846528169e-03 3.8128563846528169e-03 3.8072344775496840e+00 3.6629278492463557e-01 5.314e+42 6.985e+40   1.5335250900194823   0.047845683387582057 58309.206759999972    0.543  0.0071380 58309.749759999970 0.0000000000000000 -1.026090614444506e-01 0.0211423975595423780 -18.309056429542068 -18.449056429542068 0.028330 0.024340  0.60386186186186119  0.90579279279279312  0.80514914914914915  1.50965465465465432  0.050321821821821988 0.050321821821821766  0.05032 0.10060  61.25000000000000   0.110485203843750851 17.544943570457932 0.015910 ZTFR  2.34342942942942933  0.16840 -18.630656365988155 0.016450 1.0619901514464672e-07 9.5967366994495248e-08
ZTF18abffyqp SN2018dfi  IIb 0.031302000000000003  0.56830030030030088 0.0669700000000000 False -17.717 0.020350                    nan                    nan                    nan                    nan                    nan                    nan 3.241e+42 6.196e+40                  nan                    nan 59176.447869999800   -5.378 -0.1028000 58313.839670000161 0.0000000000000000 -1.683570956034792e-01 0.0431524701231141006 -16.597822826281195 -16.957822826281198 0.054470 0.043520  1.90953153153153199  1.80344644644644614  0.37886686686686755  0.47358358358358377  0.691590141842814088 0.647466745545466349  0.04736 0.06697                nan                    nan 17.993177173718806 0.020760 ZTFg  0.76855255255255273  0.06793 -17.676393218690762 0.066210 2.7666713953033320e-07 2.8591676035780854e-07
ZTF18abltfho SN2018fdt  IIn 0.055000000000000000  8.21698998998998853 0.1371000000000000 False -18.692 0.005314                    nan                    nan                    nan                    nan                    nan                    nan 7.879e+42 3.788e+40                  nan                    nan 58340.180559999775   22.519  0.1083000 58362.699559999775 0.0000000000000000  8.823947880463479e-02 0.0071316234553191289 -18.605156840053073 -18.685156840053075 0.009487 0.009171  1.90953153153153199  1.80344644644644614  6.74529029029029026  6.00944044044044112  0.691590141842814088 0.647466745545466349  0.13710 0.22110                nan                    nan 18.155843159946926 0.005434 ZTFR  8.87697297297297361  0.13780 -18.852471812336471 0.005584 7.7011818549820948e-08 6.2793665502363782e-08
ZTF18abojpnr SN2018fzn  IIb 0.037499999999999999  8.00590990990991003 0.6141000000000000 False -17.285 0.016730                    nan                    nan                    nan                    nan                    nan                    nan 1.877e+42 3.190e+40                  nan                    nan 58609.266420000233   11.082  0.1884000 58370.383049999895 0.0000000000000000  3.628058749570151e-01 0.0253857505251895189 -17.046710875928571 -17.276710875928572 0.040740 0.032880  1.90953153153153199  1.80344644644644614  3.94735835835835847  9.06224524524524711  0.691590141842814088 0.647466745545466349  0.78030 0.98990                nan                    nan 18.375289124071429 0.016820 ZTFR 10.48689489489489368  0.57280 -18.712175431243089 0.015930 5.1163979488055442e-07 2.7898332515438405e-07
ZTF18abokyfk SN2018fif  II  0.017188999999999999  2.15345645645645645 0.0512700000000000 False -17.042 0.010410 7.2764643104750171e-03 9.8706434276630076e-04 4.5925550024849280e-04 4.5925550024849280e-04 6.5703085556424892e+00 3.3407449817112145e-01 1.379e+42 1.371e+40   1.4130447116088209   0.043251331869533803 58355.405869999900    2.443  0.0242900 58357.848869999900 0.0000000000000000  2.278724427766932e-02 0.0150261081611677370 -16.917154638817827 -17.007154638817827 0.017090 0.018790  1.23054654654654616  1.33309209209209190  1.64072872872872821  1.64072872872872866  0.072510650635729354 0.072510650635729354  0.07251 0.07251  98.75000000000000   0.252347539862848858 17.126845361182173 0.009366 ZTFR  2.59463463463463384  0.08339 -17.439148067343179 0.009190 6.7453573925666645e-07 5.1518183878466573e-07
ZTF18abqyvzy SN2018fpb  II  0.014800000000000001  2.49792892892892926 0.0768000000000000 False -17.854 0.009009 3.8203191120300593e-02 4.9081299029343148e-03 2.4112020481959961e-03 2.4112020481959961e-03 6.2714408176776200e+00 2.8530234610837812e-01 3.212e+42 2.451e+40   1.5656150746766964   0.044664737671256491 58361.403249999974    8.497  0.0648500 58369.900249999977 0.0000000000000000  3.472759854471619e-02 0.0115508191611438903 -17.652527843810120 -17.842527843810121 0.014850 0.014800  1.41187287287287333  1.73768968968968895  1.84629529529529535  2.49792892892892837  0.054302802802802752 0.054302802802802752  0.07680 0.17170  93.75000000000000   0.156506203462063759 16.096472156189879 0.010350 ZTFR  2.94125325325325271  0.05656 -18.090273735181842 0.011350 2.1814304731435045e-07 1.8161815315529563e-07
ZTF18abrlljc SN2018fso  II  0.050000000000000003  3.55825825825825781 0.2340000000000000 False -18.577 0.012500 1.1085858084746031e-01 2.4330307204865537e-02 6.9968615019036281e-03 6.9968615019036281e-03 6.7587207680167127e+00 3.2385227744300771e-01 7.009e+42 7.936e+40   1.6251766500552061   0.114476666071576749 58363.283210000023    4.550  0.0515200 58367.833210000026 0.0000000000000000 -5.180985031073959e-02 0.0180684509493372926 -18.397639135829767 -18.547639135829765 0.021620 0.020610  2.30240240240240279  2.09309309309309377  2.93033033033033075  2.51171171171171181  0.285006734076757973 0.154038000439674777  0.28180 0.18870  61.25000000000000   0.275833961621345436 18.125360864170233 0.013680 ZTFR  3.67772572572572720  0.16250 -18.677048112650454 0.013940 8.8995469227174691e-08 7.9515805624589485e-08
ZTF18abvmlow SN2018lcd  II  0.016912000000000000  1.79272072072072053 0.0560200000000000 False -17.965 0.020160 1.3435313961916658e-02 5.4148442540523298e-03 8.4797252776916225e-04 8.4797252776916225e-04 5.9329425369822886e+00 8.1246834140386337e-01 3.950e+42 6.731e+40   1.5366588544370325   0.048165758382346414 58472.269429999869   11.933  0.2033000 58484.202429999867 0.0000000000000000  7.478335027373717e-02 0.0257484971411582018 -17.855918304055194 -17.955918304055196 0.043460 0.034080  1.00840540540540502  1.34454054054054062  1.34454054054053973  1.79272072072072053  0.000000000000000000 0.056022522522522600  0.05602 0.17720 141.25000000000000   2.666074876287062523 16.288081695944804 0.030270 ZTFR  2.07292092092092162  0.19670 -18.134131731875723 0.033360 1.8829991183787452e-07 1.4948946826908633e-07
ZTF18abvvmdf SN2018gts  II  0.029596999999999998  2.00029629629629824 0.1352000000000000 False -16.699 0.018270 3.2135326854288070e-02 1.5365786948014534e-02 2.0282275814737624e-03 2.0282275814737624e-03 2.4607599475804101e+01 2.3190704867145406e+00 1.280e+42 2.445e+40   1.3869716329820325   0.391958932280873029 58478.137649999931  -45.992 -0.8784000 58432.145649999933 1.9731405426051620  5.855016446899590e-01 0.0290306960527422601 -16.345105546792841 -16.575105546792841 0.059980 0.042340  1.29748948948948595  1.18936536536536863  1.67592392392392497  1.45967567567567613  0.135155155155154472 0.135155155155154472  0.13520 0.18130   0.00000000000000   0.000000000000000000 18.348894453207159 0.016520 ZTFR  2.69876276276276172  0.12570 -18.661821633626097 0.015470 1.1235743221588343e-06 4.8606066838351549e-07
ZTF18acbwaxk SN2018hna  II  0.002408000000000000 35.09072872872872750 0.7639999999999999 False -15.993 0.012750 3.0123784467430949e-04 2.0468805417190943e-05 1.9012686814187978e-05 1.9012686814187978e-05 1.9117866053064123e+00 1.7939577705678200e-01 6.613e+41 7.075e+39   1.3241709354480153   0.038173573326554626 58426.488309999928   70.173  0.7507000 58496.661309999930 0.0000000000000000  5.435072299501620e-01 0.0124803228454176789 -15.840300850451877 -15.970300850451878 0.021030 0.021760 22.31497797797797489 22.14463463463463455 28.95836836836836881 23.16669469469469078  2.438945509310237014 1.386494363013051290  2.32100 1.03500   0.00000000000000   0.000000000000000000 14.002699149548123 0.021000 ZTFR 35.37690690690690332  3.44100 -16.550187042150036 0.024710 2.7500055608550334e-06 1.2027557986810254e-06
ZTF18achtnvk SN2018inm  II  0.040000000000000001  2.60105105105105139 0.1471000000000000 False -17.623 0.014870 3.0123784467430949e-04 2.0468805417190943e-05 1.9012686814187978e-05 1.9012686814187978e-05 1.9117866053064123e+00 1.7939577705678200e-01 2.127e+42 3.153e+40   1.4826355057574909   0.058581022414280863 58437.403679999989    3.938  0.0583800 58441.341679999990 0.0000000000000000  8.672476352572289e-02 0.0218678393302515831 -17.555200280927131 -17.675200280927132 0.036060 0.030120 22.31497797797797489 22.14463463463463455  2.18488288288288235  1.97679879879879872  2.438945509310237014 1.386494363013051290  0.16450 0.16450  88.75000000000000   0.646580051439714643 18.404799719072869 0.018370 ZTFR  2.77912912912912979  0.20040 -18.064408385261821 0.017180 3.2307251900240899e-07 2.6988422621901155e-07
ZTF18acpsrtc SN2018jdo  IIn 0.039000000000000000  6.81919319319319328 0.4731000000000000 False -18.144 0.027960                    nan                    nan                    nan                    nan                    nan                    nan 4.397e+42 1.137e+41                  nan                    nan 58444.293980000075    9.877  0.2555000 58454.170980000075 0.0000000000000000 -1.412733982297354e-02 0.0400494064660356225 -17.707372956306692 -18.027372956306692 0.059210 0.051280  1.90953153153153199  1.80344644644644614  5.71932332332332383  4.17950550550550570  0.691590141842814088 0.647466745545466349  0.47310 0.47310                nan                    nan 18.017627043693309 0.028090 ZTFg  7.03916716716716717  0.44340 -18.255081093490144 0.028280 1.5683631970712852e-07 1.4921837790218011e-07
ZTF18acqwdla SN2018iuq  II  0.028000000000000001  2.26871271271271224 0.4977000000000000 True  -18.722 0.037690 3.6858461694353632e-02 4.0386040086774815e-02 2.3263291815314681e-03 2.3263291815314681e-03 6.1884557531964228e+00 2.1823108898877086e+00 7.353e+42 2.308e+41   1.7076499396775682   0.449711118548039468 58446.374280000106    5.416  0.1700000 58451.790280000103 0.0000000000000000 -2.593636804552446e-02 0.1161009183752054752 -18.623895130722680 -18.713895130722680 0.106200 0.099940  1.26625825825825800  1.68834434434434399  1.68834434434434399  4.74846846846846837  0.412074714632320149 0.934923062653301495  0.44770 1.15200  68.75000000000000   0.905825979986753516 16.708104869277321 0.034090 ZTFg  2.20740740740740726  0.52060 -18.834047889817818 0.047130 6.8356425421174785e-08 6.5805921799062260e-08
ZTF18acqxyiq SN2018jak  IIb 0.038490000000000003  1.38226726726726845 0.0460800000000000 False -17.839 0.011950                    nan                    nan                    nan                    nan                    nan                    nan 3.746e+42 4.245e+40                  nan                    nan 59014.291120000184   -7.941 -0.0899800 58456.597730000147 0.0000000000000000  1.629373069249240e-02 0.0181855997767561804 -16.419380462607805 -17.009380462607805 0.067120 0.040750  1.90953153153153199  1.80344644644644614  1.10581381381381405  1.01366266266266081  0.691590141842814088 0.647466745545466349  0.06516 0.06516                nan                    nan 18.318619537392195 0.012930 ZTFR  1.47441841841841992  0.04608 -17.876889450519453 0.012570 2.3867501401162498e-07 2.1401298356754518e-07
ZTF18acrcyqw SN2018jee  II  0.041000000000000002  1.86646846846846826 0.0733200000000000 False -18.591 0.009526 2.0477635077739886e-01 2.7367410730538416e-02 1.2924500334585684e-02 1.2924500334585684e-02 8.1714199057124848e+00 3.3828826772990794e-01 6.688e+42 5.644e+40   1.5222197137350286   0.048554742524142984 58450.415409999900    3.589  0.0302900 58454.004409999900 0.0000000000000000  1.212896245509043e-02 0.0128358397257573326 -18.295476601339058 -18.495476601339057 0.020200 0.017660  0.93323423423423435  1.34800500500500497  1.24431231231231276  1.76277577577577560  0.000000000000000000 0.051846346346346550  0.05185 0.07332   0.00000000000000   0.000000000000000000 17.669523398660942 0.008405 ZTFR  1.97244344344344347  0.05191 -18.723903655359095 0.008749 8.5065251142143853e-08 7.7871957508658360e-08
ZTF18acszaiy SN2018jpq  IIn 0.029999999999999999 13.06804804804804654 0.8618000000000000 False -17.721 0.033440                    nan                    nan                    nan                    nan                    nan                    nan 3.218e+42 1.006e+41                  nan                    nan 58459.220949999988   27.990  0.8747000 58487.210949999986 0.0000000000000000 -1.429607316470083e-02 0.0483953126737793338 -17.672034570229709 -17.722034570229710 0.059880 0.058870  1.90953153153153199  1.80344644644644614 10.50568568568568395 13.83675675675675620  0.691590141842814088 0.647466745545466349  0.80270 1.77200                nan                    nan 17.891965429770288 0.033940 ZTFg 13.29368268268268238  0.93530 -17.776222046861466 0.029790 2.7410166531216341e-07 2.5173584519693375e-07
ZTF18acuqskr SN2018jrb  II  0.044600000000000001  4.11223223223223222 0.2181000000000000 False -18.355 0.018880 1.2654270536463590e+00 5.1278752004767392e-01 7.9867681576300670e-02 7.9867681576300670e-02 8.1647674810652138e+00 2.2234027286162217e-01 5.841e+42 1.008e+41   1.4122189232077746   0.069979975985139900 58472.450679999776    2.703  0.0466300 58475.153679999778 0.0000000000000000  1.214928379905835e-01 0.0251803053799595361 -17.959721009821578 -18.219721009821576 0.035210 0.033190  2.46733933933933969  2.57014514514514447  3.18697997997998028  2.98136836836836805  0.257014514514514569 0.218084047291898203  0.25700 0.29970  51.25000000000000   0.239041183411229680 18.007278990178424 0.012850 ZTFR  4.53371771771771748  0.18580 -18.530261110708373 0.013120 1.1908308155252704e-07 9.2527692421620272e-08
ZTF18adbclkd SN2018kpo  II  0.017489999999999999  3.86329629629629601 0.4491000000000000 True  -17.265 0.025600 9.2991141279212802e-03 6.1125995706827318e-03 5.8691544800657728e-04 5.8691544800657728e-04 5.8978853644311711e+00 6.8205858694800003e-01 1.938e+42 4.590e+40   1.4106246899354777   0.081870879805403834 58484.263939999975    4.309  0.1021000 58488.572939999976 0.0000000000000000 -1.835827453583150e-02 0.0692732221084006866 -17.179610465363485 -17.249610465363485 0.066490 0.063710  2.19268168168168032  2.61033533533533557  2.92357557557557435  4.48977677677677711  0.369157163357294760 0.449099072212186368  0.36920 2.15600   0.00000000000000   0.000000000000000000 17.141389534636517 0.025720 ZTFg  3.85963463463463441  0.44450 -17.382259864450095 0.033530 4.9612424256620537e-07 4.6420785984583256e-07
ZTF18adbmbpa SN2019B    II  0.021000000000000001  5.25717517517517585 0.1073000000000000 False -17.539 0.010780 1.1548686284441880e-02 2.4161279106684180e-03 7.2889764457980625e-04 7.2889764457980625e-04 4.1405952528051042e+00 3.6410174363861714e-01 2.463e+42 2.438e+40   1.4255926912688410   0.040345836455882932 58482.125450000167    7.182  0.0710900 58489.307450000168 0.0000000000000000  2.395811891102184e-02 0.0174280711142164278 -17.454123409146316 -17.534123409146318 0.020010 0.019170  0.42915715715715663  5.36446446446446501  0.64373573573573495  6.33006806806806921  0.000000000000000000 0.053644644644644579  0.00000 0.16090   0.00000000000000   0.000000000000000000 17.237876590853681 0.013760 ZTFR  5.25717517517517585  0.12000 -17.700331954479839 0.013840 3.4330270568457153e-07 3.0837391887851121e-07
ZTF18adbmrug SN2018leh  II  0.023959999999999999  5.46118918918918972 0.1799000000000000 True  -17.938 0.016720 2.5854915640998003e-04 3.8717294170846281e-05 1.6318381716647171e-05 1.6318381716647171e-05 4.2499818391837970e+01 3.0901901882008737e+01 2.165e+42 3.330e+40   1.3451271601918429   0.069236876858276744 58482.199109999929   13.661  0.2101000 58495.860109999929 0.0000000000000000  1.507782667783530e-01 0.0315194917086108889 -17.745387599184866 -18.055387599184865 0.033930 0.035180  2.61681981981981870  3.98211711711711835  3.75456756756756782  5.11986486486486569  0.160901829542430236 0.254408130521124265  0.20510 0.33170  41.25000000000000   0.501891723801520140 16.813612400815135 0.031160 ZTFR  6.10826326326326274  0.25770 -18.675983942458476 0.031780 1.9954873317888777e-07 1.5865501055556390e-07
ZTF19aaadwfi SN2018lnb  IIn 0.222000000000000003 26.11573273273273088 1.6670000000000000 False -21.720 0.022150                    nan                    nan                    nan                    nan                    nan                    nan 1.567e+44 2.704e+42                  nan                    nan 58480.502859999891   60.059  1.0360000 58540.561859999892 0.0000000000000000 -2.952969232422120e-02 0.0670368996499862285 -21.681064672071521 -21.711064672071522 0.033800 0.033990  1.90953153153153199  1.80344644644644614 20.50806006006006044 20.02740240240240155  0.691590141842814088 0.647466745545466349  1.47300 2.40100                nan                    nan 18.341935327928478 0.018740 ZTFg 31.15851351351350473  7.68100 -21.723836697805908 0.070150 1.8247930479999997e-09 1.7043650047696814e-09
ZTF19aadgimr SN2019qt   IIn 0.035000000000000003  2.75154154154154185 0.0884400000000000 False -19.616 0.019850                    nan                    nan                    nan                    nan                    nan                    nan 1.895e+43 2.896e+41                  nan                    nan 58494.512569999788   24.945  0.3812000 58519.457569999788 0.0000000000000000  5.344682816987500e-02 0.0228913691381530601 -19.544007988226245 -19.604007988226243 0.029930 0.030490  1.90953153153153199  1.80344644644644614  2.12619119119118949  4.62759259259259181  0.691590141842814088 0.647466745545466349  0.00000 1.12600                nan                    nan 16.267992011773757 0.018770 ZTFR  3.23140640640640697  0.20440 -19.725993109263239 0.022630 2.0287150423154483e-08 1.6742608289873035e-08
ZTF19aadnxog SN2019vb   II  0.020140000000000002  4.22382882882882882 0.1952000000000000 False -18.054 0.013220 7.1167441056374472e-02 1.7132619404258614e-02 4.4917472757612861e-03 4.4917472757612861e-03 6.6135574139500415e+00 1.9707101004159178e-01 4.464e+42 5.038e+40   1.5649922573182615   0.044443211522871791 58505.492490000091    8.195  0.0925000 58513.687490000091 0.0000000000000000  2.464143740180447e-02 0.0171193590494063373 -17.862700796020619 -18.002700796020616 0.022710 0.022080  2.49097597597597620  3.03249249249249164  3.24909909909909800  4.22382882882882971  0.121086774186981411 0.171242558279238233  0.12110 0.27610 113.75000000000000   0.270512922780549614 16.649299203979382 0.016680 ZTFR  4.89981181181181213  0.22960 -18.133548788782235 0.018080 1.6810449647857778e-07 1.4345467091011147e-07
ZTF19aafljiq SN2019afz  IIn 0.105999999999999997 36.93073073073072976 1.3759999999999999 True  -20.553 0.019460                    nan                    nan                    nan                    nan                    nan                    nan 4.787e+43 7.477e+41                  nan                    nan 58511.380220000166   84.469  1.3190000 58595.849220000164 0.0000000000000000  2.100152820227130e-01 0.0349841995845233192 -20.538211810591896 -20.558211810591896 0.031390 0.031090  1.90953153153153199  1.80344644644644614 25.48220420420420851 32.68369669669669264  0.691590141842814088 0.647466745545466349  1.58800 2.64500                nan                    nan 17.613788189408105 0.030160 ZTFR 45.66068468468468211  3.80700 -20.819741404910541 0.035490 6.7836804331319655e-09 4.4951372795013393e-09
ZTF19aalbrgu SN2019cmv  IIn 0.097000000000000003 17.70017017017016769 1.4250000000000000 False -20.445 0.010440                    nan                    nan                    nan                    nan                    nan                    nan 3.880e+43 3.272e+41                  nan                    nan 58570.511340000201    4.630  0.0390500 58575.141340000198 0.0000000000000000  7.651891739341821e-02 0.0125874557050778858 -20.420181792276747 -20.460181792276746 0.016010 0.016220  1.90953153153153199  1.80344644644644614 16.02441441441441228 10.36873873873874174  0.691590141842814088 0.647466745545466349  2.09600 0.66650                nan                    nan 17.654818207723252 0.008105 ZTFR 16.95216216216216054  1.09700 -20.629799557333602 0.009325 7.6845755156028525e-09 6.4621943540583476e-09
ZTF19aaloqmd SN2019boh  II  0.033500000000000002  2.89245945945945948 0.4183000000000000 False -17.620 0.044660 2.9970513977772870e-02 3.2802575319558311e-02 1.8915949838099301e-03 1.8915949838099301e-03 7.5580785632964362e+00 1.0897620408546471e+00 3.048e+42 1.301e+41   1.4320502046877921   0.056263338197941520 58543.373110000044    7.021  0.2997000 58550.394110000045 0.0000000000000000  3.028607998260213e-02 0.0704939067296499189 -17.429768609719915 -17.549768609719912 0.084720 0.081270  1.92830630630630662  1.82117817817817773  2.46394694694694660  2.14256256256256261  0.431847290530860461 0.386255959010441963  0.43180 0.52750   0.00000000000000   0.000000000000000000 18.212231390280085 0.052770 ZTFR  3.01814214214214172  0.49690 -17.679448997345549 0.051030 3.1836949084998207e-07 2.7720224530431698e-07
ZTF19aamhgwm SN2019bvs  II  0.034220000000000000  9.46989289289289182 0.7377000000000000 True  -17.880 0.036580 4.2569106767402894e-04 1.5157166822640729e-04 2.6867576874459868e-05 2.6867576874459868e-05 2.0843012801430216e+00 7.0953801938565553e-01 3.876e+42 1.320e+41   1.4192532271083542   0.100882347837895917 58559.421769999899   13.981  0.4761000 58573.402769999899 0.0000000000000000 -1.416411701598363e-02 0.0548901911793542793 -17.749557986525947 -17.849557986525948 0.067490 0.065310  5.24837437437437337  6.90275325325325362  6.73161061061061083  9.92627327327327258  0.617063573466458459 0.765373165595806593  0.65040 1.37200  61.25000000000000   0.597966995618949060 18.033442013474051 0.036980 ZTFg  9.59334334334334393  0.74910 -17.899788992231233 0.029280 2.2276081391606553e-07 2.0464545244672601e-07
ZTF19aamkmxv SN2019bxq  IIn 0.014000000000000000  3.41173773773773803 0.1556000000000000 True  -16.657 0.015250                    nan                    nan                    nan                    nan                    nan                    nan 1.119e+42 1.646e+40                  nan                    nan 58560.369839999825    9.946  0.1463000 58570.315839999828 0.0000000000000000  7.732990179558854e-01 0.0177310417733142420 -16.655059538675257 -16.675059538675256 0.027380 0.027570  1.90953153153153199  1.80344644644644614  2.53128928928928865  3.08156956956956929  0.691590141842814088 0.647466745545466349  0.15560 0.24610                nan                    nan 16.403940461324741 0.026290 ZTFR  5.38572072072071961  0.30510 -19.460455482018830 0.027770 1.1374016789533130e-06 3.1766760233034734e-07
ZTF19aamljom SN2019cbc  II  0.020000000000000000  3.39398598598598600 0.1186000000000000 False -18.758 0.018770 1.1945429909996910e-01 3.0750664598062027e-02 7.5393819785543699e-03 7.5393819785543699e-03 6.5090544754284103e+00 4.0598618171016909e-01 7.835e+42 1.164e+41   1.6013545874972066   0.040795535285998247 58560.527499999851    5.956  0.0884800 58566.483499999849 0.0000000000000000 -1.132770998430352e-01 0.0233526522758672403 -18.592492737443315 -18.732492737443316 0.030440 0.030080  1.69699299299299433  2.54548948948948883  2.43942742742742791  3.28792392392392419  0.118580990302286263 0.149994406621425047  0.11860 0.23720 103.75000000000000   0.086097937824260645 15.948507262556685 0.016130 ZTFg  3.54077777777777758  0.16970 -18.759002661158561 0.019930 6.3533168566554098e-08 6.7889047731233477e-08
ZTF19aamrais SN2019cqc  IIn 0.117300000000000001 15.52574074074074062 0.8526000000000000 False -20.216 0.013120                    nan                    nan                    nan                    nan                    nan                    nan 2.762e+43 3.092e+41                  nan                    nan 58570.507149999961   26.614  0.2979000 58597.121149999963 0.0000000000000000  2.135542176074381e-01 0.0156863768974359712 -20.222554522009972 -20.252554522009969 0.021620 0.021560  1.90953153153153199  1.80344644644644614 11.15318518518518687 13.81474074074074210  0.691590141842814088 0.647466745545466349  1.00800 0.90710                nan                    nan 18.093445477990031 0.011040 ZTFR 19.97443943943943623  0.77930 -20.677084864909336 0.012250 1.1140620906675179e-08 7.5820027363086601e-09
ZTF19aamvape SN2019cjx  II  0.029999999999999999  8.43005405405405384 0.3927000000000000 False -17.686 0.015560 4.0123017257385424e-03 3.0287759203500948e-03 2.5323722588033328e-04 2.5323722588033328e-04 5.3450458053483976e+00 5.4148797810578309e-01 2.937e+42 4.303e+40   1.3969519153191317   0.048896839048206416 58559.479989999905   16.967  0.2486000 58576.446989999902 1.0056983600870195  2.984268130822016e-01 0.0206091507083166758 -17.350797984813671 -17.610797984813672 0.035810 0.028570  5.62003603603603530  3.98085885885885915  7.49338138138138099  3.04418618618618630  0.602727212562976455 0.555378575190562773  0.41400 0.37490   0.00000000000000   0.000000000000000000 17.588202015186326 0.017690 ZTFR  8.73627327327327308  0.34650 -18.815685868418662 0.017930 2.8768132750937500e-07 1.7131370089072075e-07
ZTF19aanhhal SN2019cec  II  0.025970000000000000  2.25278678678678590 0.1145000000000000 False -17.164 0.010540 1.1276602371189935e-02 1.7891868010681596e-03 7.1172501397812700e-04 7.1172501397812700e-04 6.8165006788458342e+00 3.3609886068514605e-01 2.001e+42 2.057e+40   1.4288729349497853   0.039049090532266975 58570.279529999942    2.297  0.0236100 58572.576529999940 0.0000000000000000  3.422025100197956e-02 0.0156035065992680532 -17.007898401032691 -17.127898401032692 0.018530 0.018380  1.43359159159159155  1.43359159159159111  1.84318918918918939  1.94558858858858796  0.072407309704744724 0.114486008956103669  0.07241 0.16190 101.25000000000000   0.169997677293947019 18.091101598967310 0.011450 ZTFR  2.45736236236236216  0.07555 -17.240402416914247 0.010880 5.8479545111461405e-07 4.9326836174637929e-07
ZTF19aaniore SN2019ceg  II  0.029999999999999999  2.87967567567567606 0.1192000000000000 False -17.128 0.010940 5.1686409256069960e-03 1.0842621569341687e-03 3.2621980574787065e-04 3.2621980574787065e-04 6.2604295924218727e+00 3.3063378842663482e-01 1.834e+42 2.006e+40   1.4457154170365201   0.039250249141153160 58570.481720000040    6.548  0.0716100 58577.029720000042 0.0000000000000000  6.597981777555262e-02 0.0164505866134094618 -17.037435512643814 -17.117435512643812 0.020470 0.019680  1.81312912912913049  1.81312912912912871  2.34640240240240328  2.66636636636636659  0.150832459102830857 0.156981739558549771  0.15080 0.23850 106.25000000000000   0.116944160015520354 18.379564487356188 0.012110 ZTFR  3.22967567567567571  0.16920 -17.297854678780027 0.011280 6.2188728030489094e-07 4.9791506949662458e-07
ZTF19aanlekq SN2019cct  II  0.036769999999999997  3.15213213213213095 0.1137000000000000 False -18.071 0.010310 2.2891401049480917e-01 3.4612852685970169e-02 1.4447953555181978e-02 1.4447953555181978e-02 7.9497087372949728e+00 1.8772494722347055e-01 4.546e+42 4.314e+40   1.5125804050716560   0.053643566746384340 58571.349109999835    1.580  0.0149900 58572.929109999837 0.0000000000000000  3.260904983575941e-02 0.0144094045283648334 -17.746048552233031 -17.976048552233031 0.017160 0.017180  1.72858858858858966  2.13531531531531549  2.33867867867867929  2.74540540540540556  0.113683576153367341 0.143799613279137817  0.11370 0.18330  93.75000000000000   0.347705687888537174 17.955951447766967 0.010090 ZTFR  3.28216216216216150  0.14510 -18.149328929559864 0.010140 1.7236427852637097e-07 1.4988169194282743e-07
ZTF19aanovps SN2019cpo  II  0.035000000000000003  4.45478278278278239 0.3020000000000000 True  -17.233 0.014410 2.2891401049480917e-01 3.4612852685970169e-02 1.4447953555181978e-02 1.4447953555181978e-02 7.9497087372949728e+00 1.8772494722347055e-01 1.972e+42 2.864e+40   1.5039188056452757   0.042990249096085065 58571.241609999910    3.496  0.0507700 58574.737609999909 0.0000000000000000  2.194452264317164e-01 0.0204821529706377889 -17.186107804731090 -17.216107804731092 0.025540 0.025750  1.72858858858858966  2.13531531531531549  3.83318518518518436  2.69358958958958894  0.113683576153367341 0.143799613279137817  0.30200 0.25900 101.25000000000000   0.134935742943180920 18.424892195268907 0.011700 ZTFR  5.35068868868868819  0.29080 -17.604301006557705 0.011030 5.4578431351660749e-07 3.4374053408104756e-07
ZTF19aanpcep SN2019cmy  II  0.031399999999999997  3.74068468468468529 0.1469000000000000 False -17.916 0.015460 1.5214764753900030e+00 3.7203996510123316e-01 9.6028292039535113e-02 9.6028292039535113e-02 7.3527242428432711e+00 8.1959730895962757e-02 3.974e+42 5.637e+40   1.3425275539683601   0.045815412117336224 58575.341459999792    3.804  0.0539600 58579.145459999789 0.0000000000000000 -1.446460530483478e-01 0.0231247653438548077 -17.332092081637867 -17.752092081637866 0.027760 0.024220  2.07815815815815830  2.49378978978978960  2.80551351351351341  3.01332932932932929  0.187322644944075911 0.146947972601177979  0.16430 0.16430   0.00000000000000   0.000000000000000000 17.806907918362132 0.015410 ZTFg  3.88481481481481516  0.14850 -17.812480685611241 0.016850 2.1022355753240820e-07 2.3085387857530498e-07
ZTF19aanqzhm SN2019cqw  IIn 0.049000000000000002  2.75532432432432461 0.2165000000000000 False -18.151 0.032130                    nan                    nan                    nan                    nan                    nan                    nan 3.977e+42 1.222e+41                  nan                    nan 58575.198919999879    1.947  0.0598300 58577.145919999879 0.0000000000000000  2.611474303647654e-01 0.0423602619501780922 -16.969240102969405 -17.779240102969403 0.089890 0.057140  1.90953153153153199  1.80344644644644614  2.34712812812812821  1.83688288288288293  0.691590141842814088 0.647466745545466349  0.25510 0.29750                nan                    nan 18.169759897030595 0.031840 ZTFR  3.01327127127127170  0.26480 -19.291939934343908 0.031700 1.5985508824620376e-07 9.9686618629062851e-08
ZTF19aanrrqu SN2019clp  II  0.023769999999999999  3.01277777777777711 0.3326000000000000 True  -18.228 0.039710 4.6894459805342587e-01 3.2860468190477793e-01 2.9597532095061583e-02 2.9597532095061583e-02 8.1740530372994069e+00 5.6571614874335374e-01 4.955e+42 1.690e+41   1.3993764510253346   0.071443462275604802 58572.257650000043    3.785  0.1291000 58576.042650000047 0.0000000000000000  4.651186516078099e-04 0.0564986214078628118 -17.842524028285762 -18.102524028285764 0.076800 0.069250  1.55833333333333357  2.18166666666666664  2.18166666666666664  2.59722222222222232  0.259722222222222243 0.374576715839869956  0.25970 0.51160  61.24999999999999   0.988405425998911458 16.863475971714234 0.042600 ZTFR  3.01663863863863924  0.34890 -18.312645770472333 0.045680 1.3360022735801931e-07 1.2266296721985836e-07
ZTF19aaozsuh SN2019dde  IIn 0.056000000000000001  5.47036636636636864 0.1612000000000000 False -19.679 0.012290                    nan                    nan                    nan                    nan                    nan                    nan 1.875e+43 1.884e+41                  nan                    nan 58584.318729999941   13.852  0.1392000 58598.170729999940 0.0000000000000000  6.880682942912841e-02 0.0148018257323268235 -19.536853838161079 -19.666853838161078 0.022060 0.020530  1.90953153153153199  1.80344644644644614  4.10277477477477603  6.38209409409409378  0.691590141842814088 0.647466745545466349  0.12740 0.34660                nan                    nan 17.217146161838922 0.012030 ZTFR  5.72387387387387214  0.20640 -19.852273721713143 0.013660 1.9751121227190586e-08 1.6707429533216058e-08
ZTF19aapafit SN2019cvz  II  0.018606999999999999  2.50993393393393394 0.0739500000000000 False -16.927 0.007783 5.8724826357894567e-03 6.3686780030479135e-04 3.7064291605437875e-04 3.7064291605437875e-04 5.9654928164037528e+00 2.1199088800933996e-01 1.583e+42 1.186e+40   1.4282216883672056   0.038799997588126030 58583.428359999787    4.476  0.0335400 58587.904359999789 0.0000000000000000 -9.671084333600533e-03 0.0115032931031588768 -16.831117440971031 -16.911117440971029 0.014750 0.014510  1.35954754754754603  1.67328928928928988  1.88245045045044979  2.19619219219219186  0.073949637708955185 0.116924643652286289  0.07395 0.11690  81.25000000000000   0.119638054178617836 17.566882559028969 0.022250 ZTFR  3.04536936936936797  0.16920 -17.041676775099223 0.021490 7.9399902500980430e-07 6.4330501436586754e-07
ZTF19aapafqd SN2019dvw  IIn 0.032099999999999997 15.40636636636637036 0.5341000000000000 False -17.425 0.015560                    nan                    nan                    nan                    nan                    nan                    nan 2.501e+42 3.787e+40                  nan                    nan 58575.449839999899   47.990  0.7267000 58623.439839999897 0.0000000000000000  1.733259598294552e-01 0.0211850712752797120 -17.375623630381327 -17.425623630381327 0.024850 0.026820  1.90953153153153199  1.80344644644644614 13.77684684684684413  9.62897897897897792  0.691590141842814088 0.647466745545466349  0.66250 0.59720                nan                    nan 18.173376369618673 0.015810 ZTFR 17.62558558558558630  0.63180 -17.634069764389150 0.015250 4.1511204403386413e-07 3.0063836773623461e-07
ZTF19aapbfot SN2019dek  II  0.029999999999999999  3.75621621621621671 0.8976000000000000 True  -17.020 0.037520 5.8724826357894567e-03 6.3686780030479135e-04 3.7064291605437875e-04 3.7064291605437875e-04 5.9654928164037528e+00 2.1199088800933996e-01 1.621e+42 6.164e+40   1.4133241413813564   0.052690670468800258 58583.499660000205    4.235  0.1610000 58587.734660000206 0.0000000000000000 -2.664211508569636e-02 0.1329233781065081998 -16.995118380799472 -16.985118380799470 0.115500 0.116600  1.35954754754754603  1.67328928928928988  2.92150150150150179  4.48659159159159149  0.073949637708955185 0.116924643652286289  0.77560 1.21300  81.25000000000000   1.321224968807190869 18.465881619200530 0.038160 ZTFR 17.51600000000000179  1.76100 -17.224282484023764 0.035120 7.2195756936099841e-07 5.6954353820837971e-07
ZTF19aapzbjr SN2019dvv  IIn 0.030499999999999999 15.36932732732732632 0.3525000000000000 False -17.719 0.006975                    nan                    nan                    nan                    nan                    nan                    nan 3.131e+42 2.049e+40                  nan                    nan 58589.250289999880   40.862  0.2674000 58630.112289999881 0.0000000000000000  4.909510934587402e-02 0.0099390352965047345 -17.699853823137193 -17.739853823137192 0.012470 0.012240  1.90953153153153199  1.80344644644644614 13.81829429429429013  9.58820420420420305  0.691590141842814088 0.647466745545466349  0.47290 0.41110                nan                    nan 17.873146176862807 0.007524 ZTFR 17.07662462462462472  0.41150 -17.845185772291945 0.007426 2.7526055953127231e-07 2.3707636331266495e-07
ZTF19aaqxosb SN2019dok  II  0.019310000000000001  4.40859759759759751 1.2150000000000001 True  -16.668 0.147700 1.5664318481620258e-02 7.4968758943541047e-02 9.8865659383115903e-04 9.8865659383115903e-04 5.9073447164218722e+00 2.3457745602625399e+00 1.207e+42 1.781e+41   1.3638153402161843   0.136750508516122832 58594.270450000186    2.423  0.3575000 58596.693450000188 0.0000000000000000 -1.417006738016724e-02 0.2297823273796832377 -16.452819723256553 -16.432819723256554 0.294900 0.268100  1.53788288288288300  3.28081681681681747  2.15303603603603655  3.17829129129129129  0.797461437781949334 0.762075755408710420  0.99530 0.91700  81.25000000000000   1.811882334517826987 17.936180276743446 0.082620 ZTFR  6.27921921921921911  1.55600 -16.771115299540593 0.076580 1.1379386664033711e-06 9.8013131457451410e-07
ZTF19aariwfe SN2019edy  II  0.035904999999999999  2.17060960960960969 0.6245000000000001 False -17.868 0.093020 4.8705310901404973e-02 1.0528529137827911e-01 3.0740454386043552e-03 3.0740454386043552e-03 7.9950258220299073e+00 2.7756397330971883e+00 3.588e+42 3.142e+41                  nan                    nan 58596.229729999788    3.259  0.2854000 58599.488729999786 0.0000000000000000  0.000000000000000e+00 0.1348545791974502805 -17.641941897206401 -17.751941897206400 0.179500 0.171800  1.03362362362362337  1.55043543543543549  1.44707307307307254  1.96388488488488511  0.487559288145661684 0.745356594901173231  0.53210 1.13300   0.00000000000000   0.000000000000000000 18.128058102793595 0.095090 ZTFg  2.27397197197197176  0.62450 -17.950461299146223 0.093020 2.2759346502609373e-07 2.1000101707150381e-07
ZTF19aatgxjy SN2019ekj  II  0.040000000000000001  3.65657657657657698 0.2961000000000000 False -19.144 0.014250 9.2051927077928664e-01 1.6935493839879197e+00 5.8098757879088837e-02 5.8098757879088837e-02 8.3094650731520510e+00 2.6996253642651702e-01 1.214e+43 1.430e+41   1.4074083985190524   0.079384183964831267 58608.385059999768    1.470  0.0173100 58609.855059999769 0.0000000000000000 -1.450704572401698e-01 0.0206370588862441855 -18.417923432744768 -18.897923432744768 0.036450 0.026520  2.33614614614614524  2.23457457457457487  3.04714714714714674  2.43771771771771739  0.253928928928928765 0.215465841102099015  0.28730 0.25390  76.25000000000000   0.989987946796307194 17.103076567255233 0.012790 ZTFg  3.28321921921921955  0.07255 -19.061527897955024 0.020220 3.9509362107038795e-08 4.3385204463209344e-08
ZTF19aathllr SN2019eji  II  0.055000000000000000  2.80922322322322238 0.3624000000000000 False -18.743 0.047070 9.8413078728521564e-02 1.0351345715174007e-01 6.2113611465663843e-03 6.2113611465663843e-03 7.2476531930233872e+00 1.5327816185699241e+00 7.971e+42 3.384e+41   1.5108204763342390   0.251246171322670686 58605.420189999975    7.939  0.3370000 58613.359189999974 0.0000000000000000  1.178603599576888e-03 0.0652383116186719403 -18.555117578764715 -18.695117578764716 0.086750 0.082450  1.40461161161161119  2.05289389389389410  1.94484684684684694  2.80922322322322238  0.270117617617617267 0.483201083930630493  0.27010 0.73480   0.00000000000000   0.000000000000000000 18.184882421235283 0.046080 ZTFR  2.80922322322322238  0.46160 -18.840974926746966 0.047060 7.1772385132430183e-08 6.6752095059724043e-08
ZTF19aatqzim SN2019eoh  II  0.050070000000000003  2.95844244244244248 0.1494000000000000 False -18.333 0.024500 4.3775155373404695e-01 2.7912498290946908e-01 2.7628776864235122e-02 2.7628776864235122e-02 8.7403381477585675e+00 2.4815543550990604e-01 5.903e+42 1.341e+41   1.4311475316861206   0.069538230104014789 58609.402739999816    5.553  0.1262000 58614.955739999816 0.0000000000000000 -7.750774790073223e-02 0.0349780956942199878 -17.972251248182562 -18.162251248182560 0.074640 0.053720  1.79619719719719662  1.79619719719719750  2.32449049049048995  2.21883183183183208  0.167061007939816153 0.167061007939816375  0.19050 0.23630  46.25000000000000   0.295474661378136438 18.412748751817436 0.024680 ZTFg  2.97691291291291282  0.22550 -18.298188060329352 0.027040 1.2469664051981701e-07 1.2537135945024497e-07
ZTF19aaugaam SN2019evh  II  0.050099999999999999  3.62630130130130013 0.2198000000000000 True  -18.913 0.048140 8.0302562891112955e-02 6.2648193533965058e-02 5.0683123173851730e-03 5.0683123173851730e-03 6.8532351630157899e+00 1.5264967475075624e+00 9.919e+42 4.163e+41   1.9029659113353570   0.106345548659108211 58615.249280000106    3.505  0.1471000 58618.754280000103 0.0000000000000000 -2.019006558027456e-01 0.0692737122641828712 -18.866208544854956 -18.886208544854956 0.115000 0.122200  2.07217217217217264  2.27938938938938929  2.69382382382382435  2.79743243243243178  0.219787049209349855 0.259021521521521414  0.21980 0.39450   0.00000000000000   0.000000000000000000 17.829791455145045 0.045580 ZTFg  4.72124324324324363  0.41670 -18.900809484004657 0.024420 5.5961838708639387e-08 5.5622323965633773e-08
ZTF19aaugupw SN2019fco  IIb 0.040579999999999998  7.18232582582582779 0.9577000000000000 False -17.435 0.041960                    nan                    nan                    nan                    nan                    nan                    nan 2.567e+42 1.075e+41                  nan                    nan 59735.276939999778   16.669  0.6983000 58627.865969999933 0.0000000000000000  3.824774637181356e-01 0.0560707084991535973 -16.842383081738976 -17.292383081738979 0.100800 0.080460  1.90953153153153199  1.80344644644644614  6.18964664664664710  4.43785985985986109  0.691590141842814088 0.647466745545466349  0.97190 1.02100                nan                    nan 18.453616918261019 0.020870 ZTFR  8.95438238238238249  0.86980 -18.764923161658682 0.020110 4.1959125042031749e-07 2.2219972609425963e-07
ZTF19aauqwna SN2019fem  II  0.041000000000000002  2.31136536536536497 0.2229000000000000 False -18.280 0.035510 5.4622972616304045e-03 5.4174450483841560e-03 3.4475398412725533e-04 3.4475398412725533e-04 3.0404047011030926e+00 1.3961654193207211e+00 3.616e+42 1.200e+41   1.6277948932240398   0.084344245126186740 58616.429000000004    4.957  0.1645000 58621.386000000006 0.0000000000000000  1.050205916191871e-01 0.0523591904209339334 -18.237911674145856 -18.387911674145855 0.065980 0.062720  1.36580680680680722  1.47086886886886870  1.78605505505505491  1.89111711711711772  0.262655155155155307 0.262655155155155140  0.26270 0.35240  81.25000000000000   0.482456818609747540 17.747088325854143 0.036370 ZTFR  2.53736736736736823  0.27580 -18.814389495465228 0.036400 1.3072305492634573e-07 1.0600719423488722e-07
ZTF19aavbjfp SN2019fkl  II  0.028000000000000001  2.06000000000000005 0.0728300000000000 False -17.222 0.011830 1.5238687152117474e-02 2.4762661785481862e-03 9.6179278734332481e-04 9.6179278734332481e-04 7.8643857960972401e+00 3.7311030020149971e-01 2.078e+42 2.406e+40   1.4172782488959459   0.039241579031343600 58621.204830000177    2.897  0.0335500 58624.101830000174 0.0000000000000000  2.887313692638216e-02 0.0175694699778110690 -17.033628483844137 -17.143628483844136 0.020240 0.021090  1.23599999999999977  1.23600000000000065  1.64800000000000013  1.44200000000000017  0.051499999999999879 0.102999999999999980  0.07283 0.11520  86.25000000000000   0.362220366691631435 18.217371516155861 0.012850 ZTFR  2.06530530530530587  0.07302 -17.288209826379536 0.012130 5.4297438736863740e-07 4.7546263848537766e-07
ZTF19aavhblr SN2019fuo  II  0.050000000000000003  2.49018618618618603 0.1160000000000000 False -18.502 0.016280 4.9241628394908682e-01 1.0187179508444405e-01 3.1078952244703400e-02 3.1078952244703400e-02 9.2843967809172696e+00 3.8336329171370842e-01 6.460e+42 9.616e+40   1.5456646691950431   0.049070074367868526 58622.269470000174    3.654  0.0543900 58625.923470000176 0.0000000000000000  1.982449787797691e-02 0.0226853771214055831 -18.120777269172091 -18.370777269172091 0.027660 0.028080  1.34885085085085077  1.66012412412412402  1.76388188188188177  2.28267067067067053  0.073367814111221619 0.164055419713259848  0.07337 0.21390  68.75000000000000   0.280512403656547671 18.199222730827909 0.012600 ZTFR  2.60367867867867897  0.07364 -18.609453654065000 0.012720 9.8711533139242559e-08 8.8722097595960192e-08
ZTF19aavjukt SN2019hgy  IIn 0.035999999999999997 19.96860060060059894 0.5003000000000000 False -18.344 0.007881                    nan                    nan                    nan                    nan                    nan                    nan 5.568e+42 3.919e+40                  nan                    nan 58638.446490000002   31.241  0.2199000 58669.687490000004 0.0000000000000000  1.201098789282753e-01 0.0103384873288449534 -18.310570211825766 -18.350570211825765 0.014610 0.013850  1.90953153153153199  1.80344644644644614 18.91762162162162042 10.24704504504504143  0.691590141842814088 0.647466745545466349  0.74890 0.44060                nan                    nan 17.527429788174235 0.010060 ZTFR 24.09657657657657381  0.52280 -18.556219158241657 0.010520 1.1794492708276959e-07 9.0763977348766028e-08
ZTF19aawgxdn SN2019gmh  II  0.030665999999999999  1.75833433433433406 0.0517200000000000 False -17.329 0.012940 1.0424846075296132e-02 2.7354632863943774e-03 6.5796624501153055e-04 6.5796624501153055e-04 7.9055632393749651e+00 4.9297218092729622e-01 2.324e+42 2.938e+40   1.4404009989923956   0.040672786000811624 58638.220170000102    3.328  0.0420800 58641.548170000104 0.0000000000000000  1.928893318968861e-02 0.0190455390283770232 -17.199974425783310 -17.239974425783309 0.036470 0.026930  1.03431431431431431  1.13774574574574583  1.34460860860860887  1.44804004004003994  0.073137066552996635 0.115639855845394629  0.07314 0.11560 106.25000000000000   0.394972867947408157 18.319025574216688 0.027420 ZTFR  2.18222322322322526  0.12840 -17.379758383750627 0.025910 4.7201287921280302e-07 4.1603161404236994e-07
ZTF19aayrosj SN2019hrb  II  0.015063999999999999  1.82556756756756799 0.1434000000000000 False -15.863 0.018990 1.1320787101179414e-02 3.7124572625934597e-03 7.1451374204835891e-04 7.1451374204835891e-04 9.6571284601317586e+00 1.1739492010886856e+00 4.792e+41 9.785e+39   1.3726522179242577   0.039853730336584896 58647.461440000217    1.319  0.0269300 58648.780440000221 0.9040125092878861  2.682529701150997e-01 0.0281049852263417985 -15.586741339464513 -15.796741339464514 0.040930 0.039420  1.21704504504504518  1.11562462462462442  1.52130630630630614  1.31846546546546550  0.143430134060139769 0.143430134060139769  0.11340 0.16040  83.75000000000000   0.281942975554047182 17.850258660535488 0.013930 ZTFR  2.36219519519519494  0.07954 -17.045349111881286 0.012390 3.4172777305708538e-06 2.0267428318731369e-06
ZTF19aazfvhh SN2019hpv  II  0.034033000000000001  8.36902902902902923 1.0380000000000000 False -17.185 0.041570 1.1320787101179414e-02 3.7124572625934597e-03 7.1451374204835891e-04 7.1451374204835891e-04 9.6571284601317586e+00 1.1739492010886856e+00 1.433e+42 6.110e+40   1.4616371283924008   0.047028706228025206 58649.469099999871    8.580  0.3658000 58658.049099999873 0.0000000000000000  1.039077874422212e-01 0.0619707164213492215 -17.084757837892273 -17.244757837892273 0.079320 0.080040  1.21704504504504518  1.11562462462462442  6.63001001001000922  5.86918918918918919  0.143430134060139769 0.143430134060139769  1.04400 1.22100  88.75000000000000   0.202155799091384286 18.418242162107727 0.039320 ZTFR  8.21390990990991021  0.74370 -17.691330487318378 0.036020 5.8157160885911227e-07 4.3742545355396393e-07
ZTF19aazudta SN2019hqm  II  0.023893000000000001  2.37549249249249250 0.1155000000000000 False -16.830 0.012510 2.3879639787706473e-03 5.5942338668511175e-04 1.5071682411290515e-04 1.5071682411290515e-04 5.5832843938032681e+00 4.4709875377397168e-01 1.213e+42 1.539e+40   1.4218458580609306   0.039444564055752113 58653.316050000023    3.179  0.0403300 58656.495050000020 0.0000000000000000  8.855380308061456e-02 0.0187668021537988200 -16.764016470506935 -16.844016470506933 0.022730 0.022900  1.44595195195195192  1.54923423423423445  1.96236336336336414  1.85908108108108072  0.115473102027253041 0.115473102027253041  0.11550 0.11550  81.25000000000000   0.124127274581239538 18.108983529493067 0.018740 ZTFR  2.64043243243243353  0.08251 -17.141545001133220 0.017250 9.2206963778455252e-07 7.2778017542751671e-07
ZTF19aazwnwy SN2019hte  IIb 0.085279999999999995  3.63643443443443415 0.2269000000000000 False -20.249 0.025670                    nan                    nan                    nan                    nan                    nan                    nan 3.290e+43 6.840e+41                  nan                    nan 59310.327819999773    6.847  0.1423000 58658.057680000020 0.0000000000000000 -1.405514690521414e-02 0.0449398121091925881 -20.077482421339290 -20.167482421339290 0.049650 0.047520  1.90953153153153199  1.80344644644644614  2.99471071071071027  3.63643443443443370  0.691590141842814088 0.647466745545466349  0.38560 0.67010                nan                    nan 17.654517578660709 0.022580 ZTFg  3.63643443443443415  0.22690 -20.321437523992387 0.030830 9.7549578940807552e-09 9.3109531618870310e-09
ZTF19aazyvub SN2019hnl  II  0.022870000000000001  2.05837837837837823 0.1455000000000000 True  -17.211 0.020520 1.0657324375588390e-02 2.6177219749507659e-03 6.7263915943013624e-04 6.7263915943013624e-04 6.3184704660072510e+00 6.0328214823006210e-01 1.955e+42 3.846e+40   1.4215727282432766   0.039839609197908368 58651.476009999868    2.816  0.0554000 58654.292009999866 0.0000000000000000 -9.921731229423258e-02 0.0486541097851492382 -17.099961307889263 -17.189961307889263 0.038120 0.037360  1.44086486486486454  1.23502702702702694  1.74962162162162116  1.44086486486486498  0.115066849436745958 0.115066849436745763  0.11510 0.16270  86.25000000000000   0.197474714316033140 17.801038692110737 0.021370 ZTFg  1.90518918918918878  0.26460 -17.197861091446562 0.036150 5.4307689188924818e-07 5.6455075997689936e-07
ZTF19abacxod SN2019hvg  IIb 0.017649999999999999  8.55299999999999905 1.9870000000000001 False -16.681 0.138300                    nan                    nan                    nan                    nan                    nan                    nan 1.217e+42 1.660e+41                  nan                    nan 58252.358959999867    5.487  0.7485000 58662.677150000156 0.0000000000000000 -2.567382460301104e-02 0.2140796379632748658 -16.464106968949270 -16.484106968949270 0.271900 0.230400  1.90953153153153199  1.80344644644644614  8.86977777777777732  3.27337037037036982  0.691590141842814088 0.647466745545466349  1.27200 0.74670                nan                    nan 17.538893031050730 0.041460 ZTFR 20.00451251251251250  0.54860 -16.973354144055111 0.039760 1.1122318074340167e-06 7.3924614352126084e-07
ZTF19abajxet SN2019hyk  II  0.014744000000000000  2.57167567567567534 0.0757700000000000 False -17.772 0.010980 2.8838389558053318e-02 4.6818052503428478e-03 1.8201407246344471e-03 1.8201407246344471e-03 6.7488359149733368e+00 2.7562269415147345e-01 3.369e+42 3.135e+40   1.4720966036013090   0.040647932775340026 58660.193599999882    7.046  0.0655600 58667.239599999884 0.0000000000000000  1.237842945275958e-03 0.0141516634580868741 -17.598822104655859 -17.728822104655862 0.019750 0.018860  1.39299099099099166  1.92875675675675673  1.92875675675675673  2.78598198198198244  0.000000000000000000 0.053576576576576773  0.05358 0.16940 126.25000000000000   1.654361899425721205 16.281177895344140 0.011940 ZTFR  2.72870370370370452  0.05457 -17.830897757230250 0.012980 2.4426963095627170e-07 2.1948262672415907e-07
ZTF19abbnamr SN2019iex  II  0.013899999999999999  1.72236036036036033 0.1133000000000000 True  -17.405 0.015450 5.3146562028268413e-03 9.4666403037673482e-04 3.3543558917265666e-04 3.3543558917265666e-04 4.9008176146988216e+00 4.9758824431240267e-01 2.097e+42 2.870e+40   1.4797914650068771   0.039101607520744736 58663.457659999840    1.214  0.0166200 58664.671659999840 0.0000000000000000 -1.947904682529611e-02 0.0212137003037464050 -17.377485494407573 -17.427485494407573 0.024460 0.025630  1.01315315315315280  1.11446846846846848  1.31709909909909850  1.51972972972972986  0.071640746497512522 0.071640746497512675  0.07164 0.11330  68.75000000000000   0.066350589418351855 16.482514505592427 0.014870 ZTFg  1.79495495495495305  0.00000 -17.574141891342997 0.016430 4.0456226227309397e-07 3.7596100491012745e-07
ZTF19abbwfgp SN2019ikb  II  0.025925000000000000  1.85972972972972972 0.0516600000000000 False -18.251 0.010120 3.5802158966720309e-02 6.8912397781036999e-03 2.2596604236163457e-03 2.2596604236163457e-03 5.5930788800639277e+00 2.1070436190925879e-01 5.335e+42 4.659e+40   1.5569241962911402   0.040774392019572621 58666.320979999844    3.215  0.0280800 58669.535979999840 0.0000000000000000 -1.992125689767761e-01 0.0156970123972920393 -18.184865810408677 -18.254865810408674 0.019460 0.017380  0.92986486486486442  1.34313813813813887  1.34313813813813798  1.65309309309309338  0.051659159159159085 0.051659159159159529  0.07306 0.07306  93.75000000000000   0.174407755012461974 17.050134189591322 0.009484 ZTFg  2.21381381381381281  0.12380 -18.171687354257653 0.016550 1.3024073511414486e-07 1.3987517167028614e-07
ZTF19abbxykm SN2019jzy  II  0.047000000000000000  9.93100600600600458 0.2387000000000000 True  -18.924 0.007236 3.2584594426068918e-04 4.6077195292784276e-05 2.0565831941202249e-05 2.0565831941202249e-05 4.6419241826285758e+00 4.7746154830450660e-01 8.786e+42 5.536e+40   1.7847448536227115   0.043520299672734686 58658.464980000164   32.281  0.2034000 58690.745980000167 0.0000000000000000 -1.536413322608965e-02 0.0099162490188905456 -18.915759854872881 -18.965759854872882 0.012210 0.012030  7.28273773773774025  5.82619019019018936  9.00411211211211437  7.15032432432432330  0.356534026953232830 0.238711675810636570  0.35650 0.29610  83.75000000000000   0.132930867828027738 17.639240145127118 0.006843 ZTFg 10.78739139139138814  0.32890 -19.056649106209566 0.007511 5.4631112565721994e-08 5.2607215254801018e-08
ZTF19abdkgwo SN2019khb  IIn 0.098000000000000004 10.00577877877877953 0.3410000000000000 False -20.338 0.009516                    nan                    nan                    nan                    nan                    nan                    nan 3.532e+43 2.748e+41                  nan                    nan 58670.449459999800   20.431  0.1589000 58690.880459999797 0.0000000000000000  7.217970472373381e-02 0.0117199314301071073 -20.309981895560711 -20.349981895560710 0.015040 0.015040  1.90953153153153199  1.80344644644644614  7.71529929929929637  8.31805705705705734  0.691590141842814088 0.647466745545466349  0.32460 0.38120                nan                    nan 17.773018104439291 0.007642 ZTFR 10.65227627627627527  0.26900 -20.533084334030967 0.008696 8.9331992407539235e-09 7.3770328967569476e-09
ZTF19abdviwl SN2019krt  IIn 0.029999999999999999 11.88821821821821878 0.4424000000000000 True  -17.561 0.016960                    nan                    nan                    nan                    nan                    nan                    nan 2.560e+42 4.152e+40                  nan                    nan 58672.315620000008   25.014  0.4057000 58697.329620000011 0.0000000000000000 -1.815239112943345e-04 0.0245139612934314709 -17.529219907681277 -17.589219907681276 0.030270 0.030530  1.90953153153153199  1.80344644644644614  9.01001801801801605  9.63571371371371299  0.691590141842814088 0.647466745545466349  0.44240 0.65300                nan                    nan 18.024780092318725 0.017610 ZTFg 12.25088288288288396  0.40020 -17.685734618401650 0.014370 3.4190989853692918e-07 3.1804698914352921e-07
ZTF19abecaca SN2019kud  IIn 0.032412000000000003  6.00064264264264224 0.1765000000000000 False -19.260 0.020900                    nan                    nan                    nan                    nan                    nan                    nan 1.370e+43 2.270e+41                  nan                    nan 58673.310719999950   17.542  0.2907000 58690.852719999952 0.0000000000000000  1.158880465095535e-01 0.0237888642374138246 -19.211593917729491 -19.251593917729490 0.039330 0.035520  1.90953153153153199  1.80344644644644614  3.88276876876876642  6.00064264264264224  0.691590141842814088 0.647466745545466349  0.18600 0.44800                nan                    nan 16.385406082270510 0.025170 ZTFR  7.27265065065065031  0.31430 -19.437521612059957 0.029720 3.2927528283345091e-08 2.4558545842872231e-08
ZTF19abegizf SN2019kes  II  0.036999999999999998  9.62329729729729877 0.7379000000000000 False -17.088 0.073910 3.2584594426068918e-04 4.6077195292784276e-05 2.0565831941202249e-05 2.0565831941202249e-05 4.6419241826285758e+00 4.7746154830450660e-01 1.761e+42 1.340e+41   1.3327463836429079   0.069522820017641568 58673.435899999924   10.502  0.7991000 58683.937899999924 1.3144242542491746  3.900368706970845e-01 0.1022413361048725017 -16.459074840083289 -16.909074840083289 0.118700 0.128300  7.28273773773774025  5.82619019019018936  8.40655855855855805  3.42899099099099125  0.356534026953232830 0.238711675810636570  0.57740 1.23700  66.25000000000000   0.702985099163175975 18.498925159916709 0.035870 ZTFR 10.41781481481481464  0.49240 -18.562815841820665 0.033830 6.7071229745459911e-07 3.1976992942278942e-07
ZTF19abgfuhh SN2019lgc  IIb 0.035400000000000001  3.99292892892892848 0.1894000000000000 False -17.350 0.021270                    nan                    nan                    nan                    nan                    nan                    nan 2.049e+42 4.357e+40                  nan                    nan 59343.329189999960    4.972  0.1057000 58686.426499999994 0.0000000000000000  3.726422398144216e-01 0.0286313044322288775 -16.228557375113670 -17.008557375113668 0.044570 0.039050  1.90953153153153199  1.80344644644644614  3.15231231231231224  2.73200400400400412  0.691590141842814088 0.647466745545466349  0.22290 0.26270                nan                    nan 18.150442624886331 0.017050 ZTFR  4.49748948948948968  0.15140 -18.819239603811404 0.016480 4.6486246622880953e-07 2.3756546460178820e-07
ZTF19abgmkef SN2019lev  II  0.059999999999999998  2.38995095095095067 0.3029000000000000 False -18.703 0.052880 3.2584594426068918e-04 4.6077195292784276e-05 2.0565831941202249e-05 2.0565831941202249e-05 4.6419241826285758e+00 4.7746154830450660e-01 7.332e+42 3.559e+41   1.5060696272976739   0.140358900458270153 58682.458139999770    3.807  0.1848000 58686.265139999770 0.0000000000000000 -1.424632187695352e-02 0.0750864085514125340 -18.497461276523573 -18.667461276523575 0.099970 0.093950  7.28273773773774025  5.82619019019018936  1.76648548548548590  3.11732732732732742  0.356534026953232830 0.238711675810636570  0.25980 1.20500  53.75000000000000   0.614633680105043156 18.405538723476425 0.052710 ZTFg  2.39879179179179225  0.33390 -18.832949995090114 0.043220 7.6933872925923457e-08 7.2951226391785364e-08
ZTF19abgndlf SN2019lkr  IIn 0.029999999999999999  5.09726526526526502 0.3677000000000000 False -17.643 0.016750                    nan                    nan                    nan                    nan                    nan                    nan 2.994e+42 4.728e+40                  nan                    nan 58683.199029999785    8.344  0.1318000 58691.543029999782 0.0000000000000000 -2.197781427418732e-02 0.0265388253224596790 -17.461424492947174 -17.641424492947174 0.028600 0.031730  1.90953153153153199  1.80344644644644614  4.22964564564564505  3.57893093093093118  0.691590141842814088 0.647466745545466349  0.51440 0.41300                nan                    nan 17.935575507052825 0.019620 ZTFR  5.48103303303303235  0.36560 -17.733387784066082 0.019240 3.0528936398079106e-07 2.6692874151050131e-07
ZTF19abgpgyp SN2019lkw  II  0.070000000000000007  4.63750050050050078 0.1206000000000000 True  -19.993 0.009594 4.8388687206501517e+00 3.8599717473765516e-01 3.0540616707757845e-01 3.0540616707757845e-01 8.7503736357958992e+00 1.0621860152015472e-01 2.729e+43 2.118e+41   2.3691831393874354   0.098815922152020952 58684.194089999888    7.741  0.0600900 58691.935089999890 0.0000000000000000 -1.478291885705687e-01 0.0134992005518071775 -19.652815504285737 -19.812815504285737 0.018750 0.016230  3.45116316316316407  2.26482582582582559  4.20610510510510593  2.48052352352352301  0.170524002694795673 0.076260652364183903  0.17050 0.08259   0.00000000000000   0.000000000000000000 17.489184495714266 0.008429 ZTFg  4.10837437437437369  0.12090 -19.888347445992427 0.013530 1.3315311568200575e-08 1.5001928776253512e-08
ZTF19abgrmfu SN2019lnl  II  0.035000000000000003  6.34491591591591586 0.1245000000000000 False -18.524 0.011920 3.3328783003716431e-04 8.9153165867819064e-05 2.1035528050361633e-05 2.1035528050361633e-05 4.8468872465844548e+00 3.6575965745095296e-01 6.786e+42 7.045e+40   1.3516056923324187   0.059820210620231976 58684.194089999888   11.203  0.1163000 58695.397089999889 0.0000000000000000 -4.866179997218012e-02 0.0158919064364658920 -18.039904791868437 -18.349904791868436 0.024820 0.021120  4.22994394394394480  3.22811511511511551  5.45440140140140173  3.22811511511511640  0.124453186837792093 0.157422212989564797  0.12450 0.15740  46.24999999999999   0.337374041712127926 17.428095208131563 0.011270 ZTFg  5.71761561561561571  0.15850 -18.542476832154591 0.016540 9.1710919847340331e-08 8.8262860784050167e-08
ZTF19abguqsi SN2019lsh  II  0.052116999999999997  4.99889689689689742 0.7390000000000000 False -18.347 0.024750 3.3328783003716431e-04 8.9153165867819064e-05 2.1035528050361633e-05 2.1035528050361633e-05 4.8468872465844548e+00 3.6575965745095296e-01 4.990e+42 1.162e+41   1.4723936194233640   0.086031815979654092 58682.474640000146    8.563  0.1993000 58691.037640000148 0.0000000000000000 -2.411886702875421e-02 0.0442767479925437399 -17.914996795072920 -18.194996795072917 0.097660 0.057770  4.22994394394394480  3.22811511511511551  4.23819519519519528  3.26015015015015042  0.124453186837792093 0.157422212989564797  0.77230 0.69160   0.00000000000000   0.000000000000000000 18.433003204927083 0.033050 ZTFR  4.94175675675675574  0.74530 -18.525640435004629 0.032360 1.2302464310912744e-07 1.1668095722768186e-07
ZTF19abiahko SN2019lsj  II  0.023000000000000000  3.37726526526526438 1.2420000000000000 False -16.826 0.104400 3.3328783003716431e-04 8.9153165867819064e-05 2.1035528050361633e-05 2.1035528050361633e-05 4.8468872465844548e+00 3.6575965745095296e-01 8.368e+41 9.016e+40                  nan                    nan 58688.314220000058    5.434  0.5855000 58693.748220000060 0.0000000000000000  0.000000000000000e+00 0.1661130485900002562 -16.870669681042667 -16.970669681042665 0.206900 0.199200  4.22994394394394480  3.22811511511511551  2.95510710710710711  2.63848848848848849  0.124453186837792093 0.157422212989564797  1.32200 3.48800   0.00000000000000   0.000000000000000000 18.027330318957336 0.117000 ZTFg  3.37726526526526527  1.31900 -17.334562324088814 0.104400 9.2475545351061105e-07 9.1360444502277000e-07
ZTF19abiqfxi SN2019ltz  IIn 0.054199999999999998 37.55393693693693535 5.3350000000000000 False -19.275 0.118300                    nan                    nan                    nan                    nan                    nan                    nan 1.389e+43 1.392e+42                  nan                    nan 58693.415080000181   49.766  4.9880000 58743.181080000184 0.0000000000000000 -1.376195992238394e-02 0.1559369705549533414 -19.236229740840511 -19.276229740840513 0.197200 0.195000  1.90953153153153199  1.80344644644644614 22.93713513513513647 25.63562162162161684  0.691590141842814088 0.647466745545466349  5.43400 4.97500                nan                    nan 17.605770259159488 0.084280 ZTFR 37.19719519519519224  3.13000 -19.355208588881169 0.092020 3.4337528717073795e-08 3.0068132749700905e-08
ZTF19abiszoe SN2019gjs  IIn 0.042999999999999997  3.84425225225225198 0.1194000000000000 False -18.336 0.010130                    nan                    nan                    nan                    nan                    nan                    nan 5.488e+42 5.083e+40                  nan                    nan 58691.168659999967    6.678  0.0618500 58697.846659999967 0.0000000000000000  2.113199052663361e-02 0.0166811692374914389 -17.783461436504396 -18.143461436504396 0.022400 0.018960  1.90953153153153199  1.80344644644644614  3.41711311311311405  2.24248048048047988  0.691590141842814088 0.647466745545466349  0.11940 0.11940                nan                    nan 18.032538563495603 0.013310 ZTFR  3.95103703703703690  0.11940 -18.446582827880288 0.013440 1.2168944917417632e-07 1.0959180424394353e-07
ZTF19abiszzn SN2019lud  II  0.049419999999999999  2.27062262262262182 0.2468000000000000 True  -18.689 0.021770 2.4386622561991708e-01 4.6336728364174262e-01 1.5391665603246191e-02 1.5391665603246191e-02 8.1335059032268286e-01 3.1423049275108206e-01 7.837e+42 1.524e+41   1.3776048431771799   0.114639745099381130 58694.170059999917   -1.376 -0.0267500 58692.794059999920 0.0000000000000000 -1.037010521228936e-01 0.0322803662339062047 -17.825459786674394 -17.945459786674395 0.106800 0.044520  1.38211811811811813  1.38211811811811769  1.77700900900900827  1.57956356356356409  0.209422520083310054 0.209422520083309721  0.24680 0.27920   0.00000000000000   0.000000000000000000 18.014540213325606 0.021120 ZTFg  2.37258858858858845  0.31650 -18.653779570779445 0.024320 7.6111102053008445e-08 8.1117421864799440e-08
ZTF19abjrjdw SN2019mkr  II  0.022400000000000000  1.84109909909909941 0.6549000000000000 False -17.344 0.113000 6.8947928870860553e-04 3.4797833630814037e-03 4.3516623202701387e-05 4.3516623202701387e-05 2.4625497619981624e+00 6.0927718049401998e+00 1.615e+42 1.751e+41   1.4327804328143825   0.086514489784180526 58698.169790000189    2.181  0.2365000 58700.350790000186 0.0000000000000000  1.072454599733881e-01 0.1693286554574145730 -17.418079222084145 -17.468079222084143 0.205400 0.202000  1.12511611611611606  1.22739939939939902  1.43196596596596581  1.53424924924924877  0.553181433751029683 0.640802933076096926  0.58310 1.53400   0.00000000000000   0.000000000000000000 17.380920777915858 0.118000 ZTFR  2.18470470470470524  0.81190 -17.827412883619793 0.114900 4.5129707885990934e-07 3.6144203383334326e-07
ZTF19abjsmmv SN2019mor  II  0.019300000000000001  4.11873073073073037 0.2497000000000000 True  -17.335 0.031180 1.2145132774889059e-01 4.3940053791738570e-02 7.6654248411367797e-03 7.6654248411367797e-03 6.5990079054935133e+00 2.2976689651126758e-01 2.260e+42 6.510e+40   1.3769043390609055   0.044008491317501786 58673.225500000175   21.018  0.6055000 58694.243500000171 0.0000000000000000 -1.265262890675984e-01 0.0525442231423559475 -17.008459470142995 -17.238459470142995 0.048830 0.047830  2.30164364364364360  2.66506106106106166  3.02847847847847973  3.39189589589589602  0.171316613504771453 0.326177114429331672  0.17130 0.49950   0.00000000000000   0.000000000000000000 17.317540529857006 0.031280 ZTFg  4.49162962962962986  0.25750 -17.257548863054016 0.025760 4.5279963973210994e-07 4.9140708496337360e-07
ZTF19abkxeft SN2022hna  II  0.036799999999999999  1.60188988988989012 0.1805000000000000 False -17.787 0.038490 3.9136649715232459e-02 1.2561192955908081e-02 2.4701174741068397e-03 2.4701174741068397e-03 9.5521085342835406e+00 9.4175427475200912e-01 3.590e+42 1.310e+41   1.4839949753771113   0.050614934325739318 59682.286549999844    0.018  0.0006569 59682.304549999841 0.0000000000000000 -1.837148879412602e-01 0.0614564560474458732 -17.567547076875396 -17.607547076875399 0.067370 0.088410  1.10129929929929937  0.80094494494494506  1.40165365365365391  0.90106306306306305  0.223870917891465487 0.141588400481914262  0.22390 0.14160   0.00000000000000   0.000000000000000000 18.287452923124604 0.039640 ZTFg  1.40670670670670717  0.17110 -17.688463247273756 0.043010 2.5520252415085287e-07 2.7374487137732295e-07
ZTF19ablfdwt SN2019mrz  II  0.025999999999999999  9.84172372372372450 3.5539999999999998 False -17.251 0.065460 6.0446051066065324e-03 3.2329942391767959e-03 3.8150646022449257e-04 3.8150646022449257e-04 7.9655128151678789e-01 1.8740573559606055e-01 2.011e+42 1.277e+41   1.3278079748369691   0.152017098018539298 58697.397470000200   19.901  1.2640000 58717.298470000198 0.0000000000000000 -1.383202754045953e-02 0.1403043947979691064 -16.823962007417009 -17.033962007417010 0.172500 0.151400  4.68081981981981876 11.52201801801801828  6.48113513513513517 11.76206006006006000  1.061694310690296295 3.216585755266957225  1.16000 0.94090   0.00000000000000   0.000000000000000000 18.037037992582992 0.068980 ZTFg  9.84172372372372450  3.68100 -17.323956580296439 0.065970 5.1861142773381942e-07 4.8635692978722443e-07
ZTF19ablojrw SN2019mom  IIn 0.048800000000000003  3.54048048048048036 0.1517000000000000 False -18.584 0.011040                    nan                    nan                    nan                    nan                    nan                    nan 4.775e+42 4.869e+40                  nan                    nan 58696.493540000170    7.180  0.0732200 58703.673540000171 0.0000000000000000  3.774846014642819e-02 0.0152612548084448234 -17.922853791570471 -18.422853791570471 0.034800 0.023280  1.90953153153153199  1.80344644644644614  3.32590590590590640  2.14574574574574584  0.691590141842814088 0.647466745545466349  0.16960 0.07586                nan                    nan 17.934146208429532 0.011440 ZTFR  3.65222622622622639  0.12010 -19.011077522995581 0.011450 8.7837109551000272e-08 8.2995544622083176e-08
ZTF19abpidqn SN2019njv  IIn 0.014579999999999999  2.08412412412412396 0.2211000000000000 False -16.410 0.029470                    nan                    nan                    nan                    nan                    nan                    nan 6.677e+41 1.999e+40                  nan                    nan 58709.213880000170    4.102  0.1228000 58713.315880000169 0.0000000000000000  1.673051156558358e-02 0.0462954945059327327 -15.697801998173986 -16.347801998173985 0.079510 0.058230  1.90953153153153199  1.80344644644644614  1.56309309309309352  1.87571171171171169  0.691590141842814088 0.647466745545466349  0.18790 0.32950                nan                    nan 17.482198001826013 0.032560 ZTFR  2.19545645645645671  0.18850 -16.802559256085786 0.029590 1.6027245560241809e-06 1.4941393864134988e-06
ZTF19abpvbzf SN2019npx  IIn 0.057000000000000002  8.99591991991991868 0.1872000000000000 False -20.003 0.013030                    nan                    nan                    nan                    nan                    nan                    nan 2.618e+43 2.692e+41                  nan                    nan 58714.252969999798   18.249  0.1876000 58732.501969999801 0.0000000000000000  9.358622888426993e-02 0.0149187634686081920 -19.896956932549106 -19.986956932549106 0.021690 0.021080  1.90953153153153199  1.80344644644644614  7.33877677677677731  6.39183783783783888  0.691590141842814088 0.647466745545466349  0.16740 0.31870                nan                    nan 16.895043067450896 0.016200 ZTFR  9.63380880880881030  0.21980 -20.196223733161354 0.019140 1.2659745115630160e-08 9.9668481582574905e-09
ZTF19abqgtqo SN2019nzy  II  0.035999999999999997  3.75883883883883918 0.3131000000000000 False -17.249 0.013880 6.0446051066065324e-03 3.2329942391767959e-03 3.8150646022449257e-04 3.8150646022449257e-04 7.9655128151678789e-01 1.8740573559606055e-01 1.750e+42 2.470e+40   1.4822647561185474   0.042713588519078888 58716.359069999773    7.288  0.1029000 58723.647069999774 0.0000000000000000  7.622486132813222e-02 0.0212772551954817091 -17.299095309592733 -17.309095309592731 0.025680 0.025140  4.68081981981981876 11.52201801801801828  2.79228028028028064  3.65144344344344329  1.061694310690296295 3.216585755266957225  0.26850 0.40890 111.25000000000000   1.078909783337465011 18.468904690407268 0.015650 ZTFR  5.83127127127127309  0.36960 -17.691477191745179 0.014550 5.3540110875643164e-07 3.6528859144602223e-07
ZTF19abqmsnk SN2019ofk  IIb 0.035610000000000003  7.96542542542542620 0.7655000000000000 True  -17.614 0.033090                    nan                    nan                    nan                    nan                    nan                    nan 2.786e+42 8.927e+40                  nan                    nan 58965.244099999778   13.678  0.4383000 58725.826020000197 0.0000000000000000  1.457552634881374e-01 0.0521015060510814643 -17.127072104039581 -17.417072104039580 0.074630 0.064800  1.90953153153153199  1.80344644644644614  6.59992392392392357  5.00683883883883762  0.691590141842814088 0.647466745545466349  0.80860 0.76550                nan                    nan 18.213927895960417 0.037550 ZTFR  8.76196796796796740  0.96890 -17.855801789020848 0.036290 3.2298972460873909e-07 2.4487709778005404e-07
ZTF19abqrhvt SN2019nyk  II  0.021048000000000001  4.39629429429429397 0.2961000000000000 True  -18.222 0.028980 2.3672733883888952e-01 1.0469835773130376e-01 1.4941093336284279e-02 1.4941093336284279e-02 6.6769072606601974e+00 3.6835478815890621e-01 4.911e+42 1.204e+41   1.4750330408120589   0.091801603837634846 58718.419089999981    4.569  0.1121000 58722.988089999984 0.0000000000000000 -9.642448484967758e-02 0.0397138455292490380 -17.973907721168711 -18.153907721168711 0.045030 0.044330  2.72151551551551485  2.72151551551551574  3.55890490490490397  3.14021021021021074  0.296061857865450029 0.335119268460518371  0.29610 0.42200  61.25000000000000   0.182984140252985900 16.604092278831292 0.026630 ZTFg  4.57685285285285204  0.26610 -18.229104585828068 0.036510 1.3364061850306487e-07 1.3690115153338679e-07
ZTF19abqrhvy SN2019odf  II  0.032018999999999999  2.60002402402402488 0.0766000000000000 False -18.108 0.007690 1.8606862206042900e-02 2.1784898232611247e-03 1.1743758295068389e-03 1.1743758295068389e-03 5.8953328135957177e+00 2.3680287538673461e-01 4.331e+42 3.016e+40   1.5904776934456062   0.041242978243568776 58719.386969999876    8.226  0.0572800 58727.612969999878 0.0000000000000000 -1.389376194957492e-02 0.0108259007464275962 -18.011803245132814 -18.111803245132815 0.013960 0.013310  1.51668068068068074  1.84168368368368363  1.95001801801801733  2.81669269269269318  0.076603942443137979 0.076603942443137979  0.07660 0.22330   0.00000000000000   0.000000000000000000 17.578196754867182 0.010570 ZTFR  3.26677877877877698  0.13040 -18.264781980172174 0.010810 1.6153367692320610e-07 1.3993568717241831e-07
ZTF19abqwsuf SN2019odo  II  0.040000000000000001  3.20798798798798757 0.3471000000000000 False -17.392 0.023730 1.8606862206042900e-02 2.1784898232611247e-03 1.1743758295068389e-03 1.1743758295068389e-03 5.8953328135957177e+00 2.3680287538673461e-01 2.273e+42 5.427e+40   1.3604361312318525   0.052908795209902375 58715.376190000214    3.380  0.0807100 58718.756190000211 1.2216880578538400  3.625187115293294e-01 0.0322167157272496840 -17.097140213552937 -17.347140213552937 0.047510 0.041690  1.51668068068068074  1.84168368368368363  2.79405405405405372  2.17315315315315294  0.076603942443137979 0.076603942443137979  0.39410 0.34710   0.00000000000000   0.000000000000000000 18.354859786447062 0.016770 ZTFR  4.27075375375375366  0.30970 -18.826829784783541 0.016180 4.4452891744039870e-07 2.1223369255636699e-07
ZTF19abrbmvt SN2019oot  II  0.039000000000000000  5.93756956956956916 0.4274000000000000 False -17.824 0.015370 1.8606862206042900e-02 2.1784898232611247e-03 1.1743758295068389e-03 1.1743758295068389e-03 5.8953328135957177e+00 2.3680287538673461e-01 2.615e+42 3.903e+40   1.5281917193595662   0.050760327688046163 58723.402569999918    5.922  0.0883900 58729.324569999917 0.0000000000000000 -5.569735020294786e-03 0.0225353050595333074 -17.789021504654393 -17.889021504654387 0.032170 0.028190  1.51668068068068074  1.84168368368368363  4.77126126126126149  4.24112112112111994  0.076603942443137979 0.076603942443137979  0.42740 0.33950  98.75000000000000   0.715789264816606763 18.223978495345612 0.020610 ZTFR  6.34891191191191240  0.38350 -18.178226742426013 0.019640 2.4403192325171763e-07 2.2350056221907500e-07
ZTF19abrtjsf SN2019oop  II  0.053740999999999997  3.18660760760760731 0.8843000000000000 False -18.595 0.110500 1.0018015345344885e-02 6.4017873639685557e-02 6.3228904212451131e-04 6.3228904212451131e-04 6.5512907731843582e+00 5.6874408895876813e+00 7.383e+42 7.428e+41   1.4310488658928477   0.415716855521276241 58723.391379999928    2.691  0.2707000 58726.082379999927 0.0000000000000000  1.006483332392563e-01 0.1482014709081806991 -18.528418899976501 -18.598418899976497 0.165900 0.180100  1.95308208208208178  1.95308208208208223  2.56984484484484454  2.36425725725725755  0.730487155360934892 0.943521605784623185  0.79950 1.83700   0.00000000000000   0.000000000000000000 18.192581100023499 0.028360 ZTFR  3.15992092092092092  0.43840 -18.752026770133682 0.029020 8.7740809119402780e-08 6.9565450828541178e-08
ZTF19abstsvm SN2021yaz  II  0.039000000000000000  2.17327327327327424 0.0971900000000000 False -17.858 0.016060 1.0018015345344885e-02 6.4017873639685557e-02 6.3228904212451131e-04 6.3228904212451131e-04 6.5512907731843582e+00 5.6874408895876813e+00 2.994e+42 4.623e+40   1.5393178727573460   0.050641009089120129 59504.405189999845  -13.156 -0.2031000 59491.249189999842 0.0000000000000000  9.840962594108049e-03 0.0247354386291971200 -17.815927625047077 -17.905927625047077 0.039040 0.033350  1.95308208208208178  1.95308208208208223  1.73861861861862010  1.91248048048047892  0.730487155360934892 0.943521605784623185  0.09719 0.13740   0.00000000000000   0.000000000000000000 18.220072374952924 0.025320 ZTFR  2.43390190190190125  0.13240 -18.128676512087331 0.024370 2.3283413051136499e-07 2.0851806640448533e-07
ZTF19abtslqm SN2019oua  II  0.031899999999999998  5.71256056056055961 0.8489000000000000 False -18.040 0.075590 2.9664814910223652e-04 1.6573455531925587e-04 1.8723007260217476e-05 1.8723007260217476e-05 3.4965993659461918e+00 2.4433474864705622e+00 4.098e+42 2.824e+41   1.4068012681328270   0.225398232381401081 58725.462340000086    1.908  0.1315000 58727.370340000089 0.0000000000000000 -5.532418581100984e-03 0.1062395611494834913 -17.849147461908682 -17.999147461908684 0.141200 0.133200  2.95829029029028945  4.18241041041041051  4.08040040040039997  6.63065065065065085  0.721319698269856646 1.140506583839081545  0.75820 1.53400  36.25000000000000   0.399010688149874726 17.664852538091317 0.038250 ZTFR  6.20044544544544607  1.00200 -18.166220401511843 0.038750 1.7738334378662263e-07 1.5868896109367538e-07
ZTF19abukakm SN2019oxi  II  0.056659000000000001  1.14438438438438439 0.0674300000000000 True  -18.677 0.018930 2.9664814910223652e-04 1.6573455531925587e-04 1.8723007260217476e-05 1.8723007260217476e-05 3.4965993659461918e+00 2.4433474864705622e+00 7.076e+42 1.225e+41   1.8958881586896390   0.090288979651303142 58727.459770000074   -4.730 -0.0819000 58722.729770000071 0.0000000000000000 -5.639034734852899e-02 0.0273616926996238380 -18.501472653790248 -18.341472653790248 0.033420 0.035720  2.95829029029028945  4.18241041041041051  0.85828828828828740  0.85828828828828829  0.721319698269856646 1.140506583839081545  0.06743 0.06743   0.00000000000000   0.000000000000000000 18.287527346209753 0.020360 ZTFR 10.30230230230230148  0.50040 -18.833455300724012 0.020530 7.8995903272423458e-08 7.3243312783552337e-08
ZTF19abvdbyx SN2019pfd  II  0.037079000000000001  2.58962162162162102 0.5555000000000000 False -17.739 0.062090 1.8982039202940053e-02 2.8243994666461637e-02 1.1980552007014021e-03 1.1980552007014021e-03 6.3220331579063620e+00 1.9571177071321282e+00 3.073e+42 1.833e+41   1.4012345202861640   0.075994376662354646 58727.263009999879    7.793  0.4648000 58735.056009999877 0.0000000000000000  3.020374450705532e-02 0.0910959344020925432 -17.593529450483686 -17.713529450483687 0.118300 0.113200  1.29481081081081140  2.05011711711711708  1.83431531531531533  2.91332432432432498  0.381487293615823286 0.651885773088928699  0.42140 1.28200   0.00000000000000   0.000000000000000000 18.285470549516315 0.063850 ZTFR  2.69752252252252234  0.58360 -17.882914201902576 0.061410 2.7292009936804590e-07 2.4286294674145806e-07
ZTF19abwamby SN2019pzt  II  0.050000000000000003  1.98921921921921907 0.1059000000000000 False -18.403 0.012840 1.5045844775583359e-01 2.7721649027298512e-02 9.4962150217989885e-03 9.4962150217989885e-03 9.5709626190353845e+00 4.6575048623842896e-01 6.120e+42 7.247e+40   1.5049439574348935   0.064443023827897183 58741.149799999781   -5.370 -0.0635900 58735.779799999778 0.0000000000000000 -1.397774197630142e-02 0.0182606270980115899 -18.120446181325917 -18.290446181325915 0.023550 0.022730  1.23142142142142319  1.13669669669669560  1.61032032032032113  1.42087087087087127  0.066980495198881385 0.066980495198881704  0.06698 0.10590   0.00000000000000   0.000000000000000000 18.331553818674085 0.012860 ZTFg  1.89715715715715838  0.10610 -18.443350809231227 0.012720 1.1317953289246631e-07 1.0633167481482145e-07
ZTF19abwsagv SN2019pnl  II  0.037999999999999999  8.21959459459459474 0.6740000000000000 True  -18.251 0.035150 2.1286083589893846e-04 1.8634974970084130e-04 1.3434754229928682e-05 1.3434754229928682e-05 3.3209310794243501e+00 1.1130908402527671e+00 4.661e+42 1.497e+41   1.5169760498116727   0.176912953113313953 58735.501279999968    9.485  0.3046000 58744.986279999968 0.0000000000000000 -1.420938255735749e-02 0.0497029936067622594 -18.191205234508551 -18.261205234508552 0.062940 0.061330  5.58932432432432691  4.49337837837837828  7.01405405405405524  5.15094594594594657  0.701747804940275777 0.619960648153827010  0.63900 0.73520   0.00000000000000   0.000000000000000000 17.825794765491448 0.025930 ZTFR  8.43777777777777516  0.69590 -18.424732132979180 0.026170 1.3489382220375301e-07 1.2418593762077208e-07
ZTF19abwztsb SN2019pjs  II  0.007415000000000000  1.60368368368368408 0.0000000000000000 False -16.103 0.005308 1.3150861046822195e-03 1.0250021388492686e-04 8.3001922514239221e-05 8.3001922514239221e-05 4.2120198232345700e+00 1.8013112867750269e-01 5.783e+41 2.945e+39   1.3543867375960246   0.038220957754673796 58737.228529999964    0.130  0.0006619 58737.358529999961 0.0000000000000000  4.377128643860573e-02 0.0076631367103886386 -16.078516326681992 -16.148516326681992 0.011290 0.010300  1.00230230230230166  1.00230230230230255  1.30299299299299243  1.20276276276276262  0.050115115115115128 0.000000000000000000  0.05012 0.05012   0.00000000000000   0.000000000000000000 16.286483673318010 0.020080 ZTFR  1.81586186186186183  0.09877 -16.449584645776870 0.019510 2.3978678185041526e-06 1.9590695093434188e-06
ZTF19abxekxi SN2019qfb  IIn 0.142300000000000010 13.90700100100100300 0.8143000000000000 False -20.465 0.022380                    nan                    nan                    nan                    nan                    nan                    nan 4.278e+43 8.064e+41                  nan                    nan 58735.188430000097   29.842  0.5625000 58765.030430000093 0.0000000000000000  1.587080989819896e-01 0.0269444255937818303 -20.425675090494114 -20.465675090494113 0.037470 0.036910  1.90953153153153199  1.80344644644644614  8.70812212212211989 13.64705705705705441  0.691590141842814088 0.647466745545466349  0.74100 1.19300                nan                    nan 18.398324909505888 0.021260 ZTFR 16.22402402402402544  0.79500 -20.716186924340711 0.023690 8.4399627601852522e-09 6.1331622384246188e-09
ZTF19abxjrge SN2019ply  IIb 0.021704999999999999  6.64199099099099044 1.2310000000000001 False -17.215 0.093050                    nan                    nan                    nan                    nan                    nan                    nan 1.484e+42 1.338e+41                  nan                    nan 58266.315950000193    5.323  0.4798000 58758.761959999938 0.0000000000000000  7.263266191590034e-02 0.1345354493526082496 -16.806859735524306 -17.196859735524306 0.179800 0.175600  1.90953153153153199  1.80344644644644614  4.42799399399399363  5.27142142142142234  0.691590141842814088 0.647466745545466349  1.10200 1.23100                nan                    nan 17.374140264475695 0.031090 ZTFR  9.67733533533533574  1.09100 -17.747149288728554 0.030270 5.3824072675447524e-07 3.8470848898733657e-07
ZTF19abxnycf SN2019pnk  II  0.068076999999999999  5.75877877877877964 1.2749999999999999 False -19.594 0.076020 2.2196242264119317e-04 8.4547287289262829e-04 1.4009202697483434e-05 1.4009202697483434e-05 6.9101179073919452e+00 3.0340283510775992e+00 1.863e+43 1.192e+42   2.1085713530638439   0.627775294707062170 58732.480020000134   10.635  0.6807000 58743.115020000136 0.0000000000000000  3.185975858123413e-03 0.0985139368290545714 -19.468532496784775 -19.558532496784775 0.129800 0.126100  4.09759259259259245  3.32237237237237348  5.09430430430430548  3.87610110110110018  1.312699180395028975 1.029994974438025457  1.31300 1.46200   0.00000000000000   0.000000000000000000 17.818467503215224 0.069480 ZTFR  5.76710710710710739  1.47700 -19.650080881373079 0.076010 2.2983051444574435e-08 2.1109766269484108e-08
ZTF19abxtcio SN2019pof  IIb 0.015500000000000000 14.29671671671671795 0.6778000000000000 False -15.789 0.019400                    nan                    nan                    nan                    nan                    nan                    nan 4.914e+41 1.033e+40                  nan                    nan 58271.190710000228   12.460  0.2618000 58748.869270000177 0.0000000000000000  4.644599781980894e-01 0.0300903639999446290 -14.644347030246518 -15.554347030246518 0.077600 0.069000  1.90953153153153199  1.80344644644644614 12.94584584584584519  4.05261261261261296  0.691590141842814088 0.647466745545466349  0.76560 0.83680                nan                    nan 17.861652969753479 0.021890 ZTFR 11.25755855855856069  0.52420 -17.509287825215019 0.019710 3.7900050026783936e-06 1.7872738461715627e-06
ZTF19abyuzch SN2019qch  II  0.024000000000000000  4.02854054054054078 0.0791300000000000 False -18.306 0.008368 7.4301519421663423e-02 9.9474784138293970e-03 4.6895552586021716e-03 4.6895552586021716e-03 5.4325211668905959e+00 1.8905225959611371e-01 4.368e+42 3.155e+40   1.5116841583924781   0.056779653278605312 58743.268530000001   11.792  0.0851700 58755.060530000002 0.0000000000000000 -1.240389419787356e-01 0.0116952150892797990 -18.170506490092489 -18.330506490092489 0.014900 0.014210  2.57378978978979056  2.57378978978978878  3.24521321321321388  3.58092492492492465  0.079128009291698623 0.125112368038366839  0.07913 0.12510   0.00000000000000   0.000000000000000000 16.740493509907509 0.007844 ZTFg  3.85891491491491578  0.20460 -18.451240224199410 0.013930 1.2003278146385515e-07 1.3247313151336703e-07
ZTF19abzpvaj SN2019tlv  IIn 0.043999999999999997 10.90491891891892351 0.3808000000000000 False -18.343 0.012730                    nan                    nan                    nan                    nan                    nan                    nan 5.495e+42 6.413e+40                  nan                    nan 58859.184789999854  -32.753 -0.3822000 58826.431789999857 0.0000000000000000  6.090065739102712e-02 0.0175110268768661446 -18.325102020116642 -18.365102020116641 0.022570 0.022100  1.90953153153153199  1.80344644644644614  8.07771771771771796  6.79874574574574808  0.691590141842814088 0.647466745545466349  0.40530 0.38380                nan                    nan 18.035897979883359 0.011830 ZTFR 11.28305905905905604  0.29370 -18.497379993155494 0.011960 1.2086526149748827e-07 1.0329694989299709e-07
ZTF19abzqwpr SN2019qqw  II  0.036999999999999998  3.93163163163163176 0.2512000000000000 False -18.208 0.008503 5.8049522135123355e-01 8.9862109694765713e-02 3.6638071994627375e-02 3.6638071994627375e-02 7.0826088133520466e+00 1.2811106466789557e-01 4.202e+42 3.282e+40   1.3314350759931683   0.042906028873258985 58749.390889999922   12.220  0.0954400 58761.610889999924 0.0000000000000000  4.830125455884016e-02 0.0118356360744708150 -17.591850267547116 -18.081850267547114 0.029250 0.017070  1.79731731731731692  3.93163163163163176  2.47131131131131099  7.75093093093093177  0.125591365583096637 0.397154769693465470  0.12560 0.39720  48.75000000000000   0.437897797323180793 17.751149732452888 0.009921 ZTFR  5.18492292292292234  0.28740 -18.473858385327084 0.010000 1.4273690288339099e-07 1.2579945324645501e-07
ZTF19abzrdup SN2019qij  II  0.106600000000000000  5.62402402402402402 0.2929000000000000 False -19.803 0.016970 5.8049522135123355e-01 8.9862109694765713e-02 3.6638071994627375e-02 3.6638071994627375e-02 7.0826088133520466e+00 1.2811106466789557e-01 2.219e+43 3.283e+41   2.8149894895731906   0.207297339017855214 58736.488520000130   17.050  0.2522000 58753.538520000133 0.0000000000000000  1.355789722873588e-01 0.0564136454951860225 -19.724483680837050 -19.794483680837050 0.029130 0.028570  1.79731731731731692  3.93163163163163176  4.21801801801801801  4.68668668668668609  0.125591365583096637 0.397154769693465470  0.24850 0.39300   0.00000000000000   0.000000000000000000 18.454516319162948 0.053350 ZTFR  6.06210810810810763  1.01200 -20.027687129106788 0.057170 1.9150141955276798e-08 1.4803549455019141e-08
ZTF19acanzwg SN2019vrl  II  0.047000000000000000 15.28718018018017943 2.3769999999999998 False -17.648 0.038780 5.8049522135123355e-01 8.9862109694765713e-02 3.6638071994627375e-02 3.6638071994627375e-02 7.0826088133520466e+00 1.2811106466789557e-01 2.861e+42 1.106e+41   1.6570662149309567   0.050076089585342057 58752.299440000206   67.823  2.6230000 58820.122440000203 1.8706274255186008  5.550823221123444e-01 0.0468405047269818409 -17.629967562452624 -17.669967562452623 0.079080 0.074130  1.79731731731731692  3.93163163163163176 13.27128828828828233 10.75142342342342516  0.125591365583096637 0.397154769693465470 16.51000 2.26200  36.25000000000000   0.112658465261654697 18.357032437547375 0.016550 ZTFR 25.97033733733734095 13.35000 -19.638867502270880 0.016270 3.1844911408953595e-07 1.3411522372612831e-07
ZTF19acbhvgi SN2019roa  II  0.025000000000000001  3.32168918918919021 1.7080000000000000 False -17.000 0.033440 5.5261707938431557e-03 3.7931530659500506e-03 3.4878537488756950e-04 3.4878537488756950e-04 5.8624584331059699e+00 3.4441597182429806e-01 1.673e+42 5.543e+40   1.3747652853619230   0.088784469052774331 58754.492080000229    5.345  0.1771000 58759.837080000230 0.0000000000000000 -2.327237016278616e-02 0.1135359456929736222 -16.906956365337912 -16.916956365337910 0.094600 0.083410  1.37085585585585612  5.32524774774774823  1.89810810810810882  7.06518018018017990  0.372823642963447721 2.020827957038777267  0.37280 0.41180   0.00000000000000   0.000000000000000000 18.219043634662089 0.035980 ZTFg  4.52953153153153210  8.22800 -17.002528170047679 0.044160 7.3142802443138976e-07 7.0829331873950113e-07
ZTF19acbmxky SN2019rnp  II  0.048000000000000001  4.36757757757757581 0.4682000000000000 False -18.443 0.018010 1.5078987456345461e-01 6.4669870793322981e-02 9.5171330910473490e-03 9.5171330910473490e-03 6.6855328435454489e+00 2.9662973775971402e-01 6.092e+42 1.005e+41   1.4457701508571781   0.170775540355887573 58759.469940000214    1.470  0.0242400 58760.939940000215 0.0000000000000000 -6.860722972500355e-02 0.0260709491177239100 -18.242525584221479 -18.382525584221479 0.043730 0.032310  2.33614614614614613  3.14871871871871800  3.25029029029028926  3.75814814814814824  0.430931682204198030 0.468221809850605408  0.43090 0.50790  38.75000000000000   0.177019351081708243 18.189474415778523 0.017910 ZTFg  5.23453453453453577  0.52350 -18.502934904539913 0.024930 1.0648387524556102e-07 1.0266050034362697e-07
ZTF19acbrzzr SN2019rom  II  0.029999999999999999  3.79636036036036106 0.8031000000000000 False -17.247 0.044490 1.8654639429890017e-02 2.2981499469940079e-02 1.1773912985453942e-03 1.1773912985453942e-03 6.3032360775154741e+00 8.0703040784206426e-01 2.001e+42 8.793e+40   1.4325006194634269   0.127005866915584020 58760.294280000031    5.349  0.2351000 58765.643280000033 0.0000000000000000 -2.000126496079702e-02 0.1239444459714961477 -17.074493536307720 -17.184493536307720 0.123800 0.115400  1.79272572572572653  3.26908808808808793  2.53090690690690767  5.48363163163163225  0.560498113726617841 1.341911144214047891  0.64360 1.13200  93.75000000000000   1.142037097596131812 18.353506463692280 0.047720 ZTFg  3.78028828828828800  0.77520 -17.307325615467736 0.083300 5.2760836698925433e-07 5.0607395788328086e-07
ZTF19acbvisk SN2019rms  II  0.036900000000000002  4.11233333333333295 1.1279999999999999 False -17.588 0.080510 1.8654639429890017e-02 2.2981499469940079e-02 1.1773912985453942e-03 1.1773912985453942e-03 6.3032360775154741e+00 8.0703040784206426e-01 2.835e+42 2.221e+41                  nan                    nan 58757.508460000157    5.339  0.4182000 58762.847460000157 0.0000000000000000  0.000000000000000e+00 0.1205808055990854055 -17.404573009950468 -17.524573009950469 0.155900 0.149100  1.79272572572572653  3.26908808808808793  3.47966666666666757  2.84699999999999953  0.560498113726617841 1.341911144214047891  1.23000 1.51000   0.00000000000000   0.000000000000000000 18.475426990049531 0.085060 ZTFg  4.11233333333333295  1.08700 -17.651956481092384 0.080510 3.3605520272643316e-07 3.0911756173091982e-07
ZTF19accbeju SN2019rsw  II  0.055000000000000000  1.63310510510510509 0.0510300000000000 True  -18.478 0.013690 1.8654639429890017e-02 2.2981499469940079e-02 1.1773912985453942e-03 1.1773912985453942e-03 6.3032360775154741e+00 8.0703040784206426e-01 5.159e+42 6.626e+40   1.5776124713094843   0.077827776268559870 58762.372080000117    1.967  0.0252600 58764.339080000114 0.0000000000000000  4.084973550013160e-02 0.0192285527567977385 -18.239570126308635 -18.449570126308636 0.037450 0.030010  1.79272572572572653  3.26908808808808793  1.32689789789789758  1.32689789789789758  0.560498113726617841 1.341911144214047891  0.05103 0.10210  56.25000000000000   0.258896913092733383 18.336429873691365 0.017020 ZTFR  1.66510510510510557  0.07359 -18.785423518468168 0.016810 1.0350405841503210e-07 9.2327339973619655e-08
ZTF19acchaza SN2019shx  II  0.035000000000000003  2.15377177177177215 0.0725200000000000 False -18.011 0.011950 2.1726286850854451e-01 5.7598346410606877e-02 1.3712589398490490e-02 1.3712589398490490e-02 6.5930045106307755e+00 5.0902957178210695e-01 3.184e+42 3.568e+40   1.4265080523463549   0.056548050524629967 58759.369200000074    2.458  0.0275400 58761.827200000072 0.0000000000000000  1.689332351737605e-02 0.0231586763885886573 -17.642761402381385 -17.992761402381383 0.037140 0.023420  1.33328728728728763  1.33328728728728740  1.74352952952953011  1.43584784784784780  0.072521267854665838 0.072521267854666074  0.07252 0.11470  46.25000000000000   0.135404735083850508 17.829238597618616 0.019450 ZTFR  2.05121121121121153  0.14500 -18.322561611496226 0.019140 1.8630351523348512e-07 1.7476423727766140e-07
ZTF19accjfgv SN2019rta  IIb 0.027000000000000000  0.70028728728728740 0.0500200000000000 False -17.480 0.018640                    nan                    nan                    nan                    nan                    nan                    nan 2.575e+42 4.549e+40                  nan                    nan 58289.274939999916   -0.059 -0.0010420 58759.369880000020 0.0000000000000000  7.226979615815310e-03 0.0272333295062489079 -16.351141142728565 -17.021141142728567 0.061620 0.040070  1.90953153153153199  1.80344644644644614  0.60024624624624634  0.40016416416416400  0.691590141842814088 0.647466745545466349  0.07074 0.07074                nan                    nan 17.895858857271435 0.019330 ZTFR  0.70028728728728740  0.05002 -17.541354926089653 0.018790 3.7906294360866511e-07 3.4427449741674731e-07
ZTF19acctwpz SN2019rwd  IIb 0.017000000000000001  1.40179379379379387 0.0500600000000000 False -16.412 0.010520                    nan                    nan                    nan                    nan                    nan                    nan 8.490e+41 9.109e+39                  nan                    nan 58291.224189999979    0.028  0.0003004 58764.175479999809 0.0000000000000000  8.923887859069168e-04 0.0164698768105252073 -15.989713863538684 -15.989713863538684 0.036310 0.030780  1.90953153153153199  1.80344644644644614  1.10140940940940935  0.90115315315315314  0.691590141842814088 0.647466745545466349  0.05006 0.00000                nan                    nan 17.903286136461315 0.018950 ZTFR 10.93049849849849942  0.62410 -16.584390589220273 0.017150 1.6097664017432680e-06 1.4650271798793220e-06
ZTF19aceqlxc SN2019smj  IIn 0.058000000000000003  5.24716216216216225 0.2915000000000000 False -19.783 0.012380                    nan                    nan                    nan                    nan                    nan                    nan 2.185e+43 2.188e+41                  nan                    nan 58772.478259999771   16.487  0.1651000 58788.965259999772 0.0000000000000000  1.803523776497187e-01 0.0142628692880809298 -19.651345263005314 -19.761345263005314 0.021990 0.020320  1.90953153153153199  1.80344644644644614  3.84791891891891780  5.59697297297297247  0.691590141842814088 0.647466745545466349  0.24740 0.49810                nan                    nan 17.077654736994685 0.011340 ZTFR  6.21262062062062093  0.13360 -20.041146575201182 0.013190 1.7205092152576244e-08 1.2053496067697522e-08
ZTF19aceshib SN2019sna  II  0.048000000000000001  7.79154354354354250 0.6002000000000000 False -18.635 0.036980 1.3402638656337870e-04 7.2109153251770537e-05 8.4591021932249599e-06 8.4591021932249599e-06 2.9304238574003136e+00 2.3507460295622939e-01 7.527e+42 2.491e+41   1.4423122136490638   0.181963220208618381 58773.333389999811   12.808  0.4238000 58786.141389999808 0.0000000000000000 -1.419106958269722e-02 0.0541656739500033235 -18.302312631655532 -18.532312631655532 0.073510 0.066750  5.19436236236236226  4.62975775775775666  6.66233433433433397  5.64604604604604532  0.610713255679491640 0.520539725294442590  0.61070 0.86000   0.00000000000000   0.000000000000000000 18.007687368344470 0.035940 ZTFg  7.86697697697697684  0.55630 -18.672091616173248 0.039560 8.1674004170678921e-08 7.7652664643271257e-08
ZTF19acewuwn SN2019ssl  II  0.027000000000000000  5.08371371371371339 1.3680000000000001 True  -16.687 0.074330 1.3402638656337870e-04 7.2109153251770537e-05 8.4591021932249599e-06 8.4591021932249599e-06 2.9304238574003136e+00 2.3507460295622939e-01 1.032e+42 8.036e+40   1.4010728040608909   0.047846828770220048 58774.202469999902   10.405  0.8102000 58784.607469999901 0.0000000000000000  1.924909768348115e-01 0.1186942317136341907 -16.704433145374960 -16.744433145374959 0.144000 0.142000  5.19436236236236226  4.62975775775775666  4.08907407407407497  3.97855855855855811  0.610713255679491640 0.520539725294442590  1.30400 2.19400  96.25000000000000   0.670476826344208909 18.432566854625044 0.082410 ZTFR  5.99759459459459521  1.64500 -17.101660603867018 0.074080 1.1337344169778921e-06 8.1061222592849666e-07
ZTF19acfejbj SN2019sox  IIb 0.010918000000000001  8.63806306306306304 0.9908000000000000 False -17.084 0.069570                    nan                    nan                    nan                    nan                    nan                    nan 1.623e+42 1.004e+41                  nan                    nan 58293.365809999872   15.059  0.9318000 58791.245540000142 0.0000000000000000 -1.387341499757255e-02 0.0962744451556501596 -16.542900269580795 -16.922900269580797 0.150800 0.126500  1.90953153153153199  1.80344644644644614  7.02562462462462367  6.21940540540540443  0.691590141842814088 0.647466745545466349  0.72160 0.72160                nan                    nan 16.232099730419204 0.056810 ZTFR  9.31435435435435544  1.19400 -17.276251555761544 0.059240 6.2480973630387719e-07 5.3109513324944338e-07
ZTF19acftfav SN2019ssi  II  0.013390000000000001  2.07199199199199224 0.1158000000000000 False -16.267 0.014960 1.1419976568070611e-03 3.2001587684368565e-04 7.2077410508909005e-05 7.2077410508909005e-05 6.0173061249883535e+00 5.9088575727168102e-01 7.446e+41 1.122e+40   1.3647205229972244   0.038793330322663529 58777.197449999861    3.496  0.0526700 58780.693449999861 0.0000000000000000  1.800297801956816e-01 0.0216503966385975140 -16.192657740010826 -16.272657740010828 0.025580 0.025520  1.34679479479479536  1.34679479479479447  1.76119319319319345  1.65759359359359326  0.146511958810176229 0.146511958810176063  0.11980 0.16660  86.25000000000000   0.431815578419277424 17.254342259989173 0.014360 ZTFR  2.84816816816816498  0.13270 -16.713954653108054 0.013580 1.9459417828351643e-06 1.2090477336669813e-06
ZTF19acftude SN2019sxv  IIn 0.040000000000000001 13.40392392392392473 0.4759000000000000 False -17.932 0.017000                    nan                    nan                    nan                    nan                    nan                    nan 3.527e+42 5.703e+40                  nan                    nan 58776.193440000061   21.732  0.3514000 58797.925440000065 0.0000000000000000 -1.903255034955720e-02 0.0302908769335628776 -17.886016896757074 -17.966016896757075 0.033140 0.030860  1.90953153153153199  1.80344644644644614 10.47943143143143274  9.87016216216216158  0.691590141842814088 0.647466745545466349  0.47590 0.62730                nan                    nan 18.276983103242923 0.017560 ZTFg 13.83979179179179120  0.69900 -18.068115504499819 0.025730 2.1081427631251992e-07 2.0056971922791980e-07
ZTF19achjqbk SN2019tbc  II  0.050000000000000003  3.77601601601601722 1.3879999999999999 False -18.243 0.129300 1.1419976568070611e-03 3.2001587684368565e-04 7.2077410508909005e-05 7.2077410508909005e-05 6.0173061249883535e+00 5.9088575727168102e-01 5.336e+42 6.471e+41                  nan                    nan 58782.314170000143   -5.694 -0.6905000 58776.620170000140 0.0000000000000000 -1.977105182774253e-02 0.1892148913754773121 -18.027392829496620 -18.117392829496620 0.192700 0.238100  1.34679479479479536  1.34679479479479447  2.92641241241241090  3.39841441441441550  0.146511958810176229 0.146511958810176063  1.12600 0.93690   0.00000000000000   0.000000000000000000 18.494607170503382 0.131700 ZTFg  3.77153153153153120  1.24500 -18.278158152616655 0.130500 1.4117828347978026e-07 1.3183188182385207e-07
ZTF19acignlo SN2019tjt  II  0.047600000000000003  2.57669669669669599 0.0759200000000000 False -18.873 0.009788 2.7583586530008986e-01 4.3116775366968951e-02 1.7409435805588232e-02 1.7409435805588232e-02 7.0747588098568999e+00 3.1206772090101520e-01 8.392e+42 7.203e+40   1.6968136284106692   0.084423862457928073 58785.126130000222    7.255  0.0622700 58792.381130000220 0.0000000000000000 -7.403741690544763e-02 0.0134473448051360359 -18.614981442082804 -18.834981442082807 0.020480 0.018180  1.50307307307307347  1.82516016016015925  1.93252252252252266  2.68405905905905851  0.075916654470633907 0.075916654470633588  0.07592 0.12000  46.25000000000000   0.216943013573855703 17.718018557917194 0.009322 ZTFg  2.73678678678678722  0.07741 -18.966586972095595 0.013060 5.8720057105252520e-08 5.9636256997303270e-08
ZTF19acjwdnu SN2019tuq  II  0.052999999999999999  3.22822022022022015 0.3965000000000000 False -18.725 0.039390 8.2544587637770228e-02 6.9015155168819980e-02 5.2098181576753942e-03 5.2098181576753942e-03 7.1174112718202132e+00 1.0446235296344817e+00 8.077e+42 2.857e+41                  nan                    nan 58785.211819999851    4.032  0.1426000 58789.243819999851 0.0000000000000000  0.000000000000000e+00 0.0543381160173106725 -18.556078920847018 -18.676078920847015 0.071620 0.068590  1.56204204204204267  2.49926726726726667  2.18685885885885867  3.64476476476476563  0.260340340340340481 0.512810998416642683  0.30360 0.82330   0.00000000000000   0.000000000000000000 18.131921079152985 0.038410 ZTFg  3.22822022022022015  0.39650 -18.796825576024734 0.039390 7.3161923258515768e-08 6.7676429935512882e-08
ZTF19aclobbu SN2019twk  II  0.017500000000000002  2.08294294294294335 0.0520700000000000 False -17.474 0.007226 1.5596663513868206e-03 2.3181708998352632e-04 9.8438653701049449e-05 9.8438653701049449e-05 3.0853499146496159e+00 2.3895038015461090e-01 1.717e+42 1.143e+40   1.4963274925008361   0.039350763188516581 58791.278289999813    4.043  0.0269000 58795.321289999811 0.0000000000000000  9.432661212618498e-02 0.0097238296024249743 -17.480391048317678 -17.580391048317679 0.014250 0.013470  1.35391291291291260  1.35391291291291349  1.77050150150150110  1.77050150150150198  0.052073573573573562 0.000000000000000000  0.07364 0.07364  91.25000000000000   0.083708892980509347 16.701608951682321 0.010070 ZTFR  2.40099499499499558  0.05457 -17.999972431450544 0.010210 3.7170915159423377e-07 3.0297829986483552e-07
ZTF19acrcxri SN2019ult  II  0.027400000000000001  3.60212812812812810 0.1498000000000000 True  -18.611 0.026260 1.1799890103620865e+00 5.8871202290626834e-01 7.4475242386805154e-02 7.4475242386805154e-02 8.2625483934416906e+00 1.7238165743412637e-01 6.998e+42 1.540e+41   1.5112539931277855   0.077850231915441270 58800.110140000004    5.839  0.1285000 58805.949140000004 0.0000000000000000 -5.522584645614614e-02 0.0332406582589287597 -18.225922794710936 -18.425922794710935 0.052370 0.043690  2.22484384384384448  2.22484384384384359  2.86051351351351446  2.64862362362362314  0.149828778006011770 0.149828778006011770  0.19100 0.26490  58.75000000000000   0.329253534012760918 16.790077205289066 0.023900 ZTFg  3.61768168168168192  0.19180 -18.652141797003811 0.031280 7.9546061962029514e-08 7.8609701120952918e-08
ZTF19acrwvao SN2019uqp  II  0.040000000000000001  5.09121921921921849 0.4276000000000000 False -17.858 0.021950 1.1799890103620865e+00 5.8871202290626834e-01 7.4475242386805154e-02 7.4475242386805154e-02 8.2625483934416906e+00 1.7238165743412637e-01 3.146e+42 6.640e+40   1.3874875164408542   0.048927999463929200 58802.475750000216    5.961  0.1258000 58808.436750000219 0.0000000000000000 -1.937591997414145e-01 0.0358244793072054826 -17.720352947500025 -17.870352947500027 0.045710 0.040290  2.22484384384384448  2.22484384384384359  3.60628028028027892  4.56088388388388388  0.149828778006011770 0.149828778006011770  0.33960 0.59290  41.25000000000000   0.127947283188885097 18.336647052499973 0.022920 ZTFg  4.98535935935936081  0.53370 -17.864987808110246 0.038930 2.3350706110862992e-07 2.8216534628318720e-07
ZTF19acryurj SN2019ust  II  0.022034999999999999  2.09939939939939890 0.0742200000000000 False -17.995 0.011080 5.6510964011011805e-03 1.0987417792383269e-03 3.5667007957478118e-04 3.5667007957478118e-04 5.5805109239244048e+00 4.5283780961878950e-01 3.757e+42 3.651e+40   1.4907258615556724   0.039946586580458764 58803.289849999826    4.865  0.0472700 58808.154849999824 0.0000000000000000  3.801026781369288e-02 0.0146041109372506278 -17.963387176983936 -18.013387176983933 0.019570 0.019170  1.36460960960960964  1.25963963963963943  1.67951951951951894  1.67951951951951983  0.074224977586713869 0.053152547392248638  0.07422 0.11740  61.25000000000000   0.110163081167303209 16.839612823016068 0.013820 ZTFR  2.19606906906907007  0.08173 -18.202827431053510 0.014630 1.8339914468504227e-07 1.5422297503287711e-07
ZTF19acvmcdd SN2019vqd  II  0.040000000000000001  4.22994994994994933 0.1906000000000000 False -18.877 0.015990 2.5873126777096989e+00 8.6969155005790411e-01 1.6329875711618319e-01 1.6329875711618319e-01 7.2966253658031848e+00 3.6573401579607889e-01 6.993e+42 9.699e+40   1.4757770546686166   0.044617027255667498 58815.306940000039    5.643  0.0782600 58820.949940000035 0.0000000000000000  2.327795902900220e-02 0.0210456513150741528 -18.493759070539987 -18.823759070539989 0.030860 0.028060  2.64371871871871811  2.53796996996997049  3.38395995995995946  3.06671371371371393  0.149551314684465336 0.155648364231931624  0.14960 0.23650   0.00000000000000   0.000000000000000000 17.249240929460012 0.012350 ZTFR  4.23987987987987935  0.11850 -19.201879946698437 0.013150 5.7134708754532266e-08 5.3510133427260220e-08
ZTF19acwrrvg SN2019vsr  II  0.027000000000000000  3.69805405405405319 0.2179000000000000 False -18.856 0.033200 9.1515204876489586e-01 5.3854398369408285e-01 5.7760004588206154e-02 5.7760004588206154e-02 8.1798431839354304e+00 2.4247257716515414e-01 8.059e+42 2.189e+41   1.5594293968048305   0.045038556571501860 58822.217160000000    2.621  0.0712000 58824.838159999999 0.0000000000000000 -2.827140081643442e-01 0.0510247771632405187 -18.444268251006545 -18.724268251006546 0.052960 0.051380  2.25992192192192087  2.36264564564564594  2.97898798798798703  2.77354054054054044  0.185187826546241274 0.185187826546241108  0.18520 0.22970  51.25000000000000   0.080186244482074565 16.483731748993456 0.029500 ZTFg  4.36643843843843715  0.62330 -18.840852423855804 0.057420 5.6638446230621830e-08 6.7788434370054173e-08
ZTF19acxowrr SN2019wib  II  0.050575000000000002 16.04337137137137148 3.4780000000000002 False -18.593 0.025070 2.3283965665277271e-02 8.0218362092151843e-02 1.4695721497571079e-03 1.4695721497571079e-03 8.1565343048101013e-01 1.8219416284734435e-01 7.172e+42 1.628e+41   1.7369948094693823   0.081841254523398965 58827.441050000023   17.848  0.4051000 58845.289050000021 0.0000000000000000 -1.719137305481198e-01 0.0580680413981928475 -18.394758035178548 -18.554758035178548 0.061750 0.044610 10.73490290290289906  9.43727727727727839 13.44812012012011593 11.67863063063063223  3.804288092578528069 2.469549244213145922  3.39100 1.92800  71.25000000000000   0.261912520100957225 18.162241964821451 0.024650 ZTFg 23.55139139139138393  5.75900 -18.511188747036908 0.044720 8.7192912719628528e-08 9.9134440902510721e-08
ZTF19acyjviz SN2019wnc  IIn 0.021600000000000001 14.45652052052052028 1.0740000000000001 False -17.386 0.023920                    nan                    nan                    nan                    nan                    nan                    nan 2.286e+42 5.105e+40                  nan                    nan 58833.548880000133   28.947  0.6464000 58862.495880000133 0.0000000000000000 -3.596298651443774e-02 0.0360118174582234954 -17.271428672486099 -17.371428672486100 0.039260 0.038930  1.90953153153153199  1.80344644644644614 11.61684684684684754 11.48777077077076925  0.691590141842814088 0.647466745545466349  1.05900 0.95940                nan                    nan 17.499571327513902 0.024250 ZTFg 14.85129929929929560  1.25500 -17.440438230583492 0.022700 4.2485687734934403e-07 4.0440003414775813e-07
ZTF19acyjysk SN2019wmf  IIn 0.059999999999999998 20.35169969969970083 4.9850000000000003 False -19.718 0.041960                    nan                    nan                    nan                    nan                    nan                    nan 1.965e+43 6.765e+41                  nan                    nan 58833.558619999792   36.452  1.2550000 58870.010619999790 0.0000000000000000 -1.950433300066123e-02 0.1450425059908208858 -19.723418959338680 -19.743418959338680 0.118200 0.116500  1.90953153153153199  1.80344644644644614 12.56615015015015047 20.89805405405405025  0.691590141842814088 0.647466745545466349  2.37900 1.99100                nan                    nan 17.404581040661320 0.037390 ZTFg 20.89805405405405381  5.16900 -19.793654572500497 0.115500 1.8928560860855310e-08 1.8126803381146745e-08
ZTF19acyldun SN2019wrt  IIn 0.057272999999999998  8.79161661661661675 0.5249000000000000 True  -18.634 0.014450                    nan                    nan                    nan                    nan                    nan                    nan 5.181e+42 6.997e+40                  nan                    nan 58836.207950000186   11.175  0.1509000 58847.382950000188 0.0000000000000000  5.550680319161572e-02 0.0203740444684071161 -18.496180202693481 -18.686180202693478 0.026370 0.025350  1.90953153153153199  1.80344644644644614  8.23518518518518405  6.23203203203203238  0.691590141842814088 0.647466745545466349  0.60760 0.50570                nan                    nan 18.236819797306520 0.014570 ZTFR  9.69139939939940120  0.51010 -19.043393843649945 0.014440 8.3977206702766485e-08 7.7811407595020305e-08
ZTF19aczlldp SN2019wzx  II  0.027500000000000000 10.17058858858858805 3.1960000000000002 False -17.811 0.115100 8.4029258165840457e-04 8.5167419344526270e-04 5.3035234349886525e-05 5.3035234349886525e-05 3.6475901706470291e+00 2.4079013857139227e+01 3.336e+42 3.524e+41   1.4794292000807898   0.294356144846605383 58839.092780000065   14.162  1.4960000 58853.254780000061 0.0000000000000000 -1.370802076839794e-02 0.1639641562246285378 -17.687068217732797 -17.827068217732798 0.206700 0.200400  3.77111711711711806  9.94203603603603447  5.59953753753753780 11.65618018018018098  1.226807853162285022 3.324830895852833201  1.53800 1.76000  36.25000000000000   0.367256475440080665 17.438931782267201 0.057430 ZTFR 19.49031531531531769  1.49100 -18.063545024714053 0.058650 2.4029541909195936e-07 1.7835364287329820e-07
ZTF19adannbl SN2019qny  IIn 0.048000000000000001  4.04133733733733891 0.3615000000000000 True  -18.834 0.019930                    nan                    nan                    nan                    nan                    nan                    nan 8.512e+42 1.491e+41                  nan                    nan 58836.268680000212   18.744  0.3282000 58855.012680000211 0.0000000000000000  2.782771291522579e-02 0.0270149011641938400 -18.680365139543579 -18.820365139543579 0.032760 0.032800  1.90953153153153199  1.80344644644644614  2.37725725725725567  9.86561761761761957  0.691590141842814088 0.647466745545466349  0.13290 0.77490                nan                    nan 17.750634860456422 0.023130 ZTFR  7.83025525525525623  0.96560 -18.982880137105337 0.024340 6.2041722652407875e-08 5.4716688647581854e-08
ZTF19adavzew SN2019xfa  II  0.040000000000000001  2.82537837837837902 0.3051000000000000 True  -17.898 0.023140 1.4170331958736272e-02 4.8423547120098540e-03 8.9436333564203165e-04 8.9436333564203165e-04 6.0212780967124262e+00 6.7792922657262444e-01 3.835e+42 8.417e+40   1.5447592401959129   0.044617828580054128 58837.501569999848    4.539  0.0996200 58842.040569999845 0.0000000000000000 -7.548892427040954e-02 0.0354078199597016446 -17.829970629496096 -17.899970629496096 0.038800 0.038420  1.98822922922922896  1.56965465465465481  2.51144744744744752  1.77894194194194188  0.281761633520036692 0.188649011404269235  0.30510 0.26160  93.75000000000000   0.378856152198837171 18.343029370503903 0.018560 ZTFR  2.77302102102101955  0.28890 -17.954153192100133 0.018030 2.2095305866230007e-07 2.0167592626602863e-07
ZTF20aabqiav SN2020ba   II  0.050000000000000003  9.97480980980980902 0.5581000000000000 True  -18.843 0.026660 1.0299760652335650e-04 1.9982737376032303e-05 6.5007145352429496e-06 6.5007145352429496e-06 2.8151069983594255e+00 4.5612910923132155e-01 8.800e+42 2.067e+41   1.5041569775183847   0.156108723431279128 58853.508169999812    4.893  0.1149000 58858.401169999808 0.0000000000000000 -1.563659934279116e-02 0.0361640612148182439 -18.642704183824712 -18.802704183824712 0.048650 0.045890  6.08988388388388202  6.08988388388388291  7.97984784784784562  6.92986786786786801  0.558072014381968518 0.558072014381969961  0.55810 0.64080  51.25000000000000   0.318618779174873301 17.879295816175290 0.025510 ZTFg  9.98660160160160260  0.55870 -18.917913738459180 0.026970 6.1626555907413519e-08 5.8316812168014430e-08
ZTF20aacbyec SN2019zrk  IIn 0.036200000000000003  2.82578378378379114 0.1110000000000000 False -19.124 0.018710                    nan                    nan                    nan                    nan                    nan                    nan 1.181e+43 1.807e+41                  nan                    nan 58840.518139999826   56.831  0.8696000 58897.349139999824 0.0000000000000000 -7.502112384443294e-02 0.0243537291079247362 -18.480448692551747 -18.880448692551745 0.034000 0.030830  1.90953153153153199  1.80344644644644614  2.51180780780780566  1.88385585585585602  0.691590141842814088 0.647466745545466349  0.11100 0.17550                nan                    nan 16.901551307448255 0.016620 ZTFg  2.83216216216216310  0.11130 -19.132204478508388 0.021030 4.0172676161194044e-08 3.9234617255246034e-08
ZTF20aadtarr SN2020sj   IIn 0.076999999999999999  9.69931931931932212 0.2707000000000000 False -19.799 0.010870                    nan                    nan                    nan                    nan                    nan                    nan 2.201e+43 2.005e+41                  nan                    nan 58853.420679999981   27.495  0.2505000 58880.915679999984 0.0000000000000000  5.515713139882195e-02 0.0136643227882044492 -19.774257109491469 -19.804257109491470 0.018160 0.017850  1.90953153153153199  1.80344644644644614  7.40211211211211406  8.16784784784784534  0.691590141842814088 0.647466745545466349  0.31910 0.42810                nan                    nan 17.819742890508529 0.012780 ZTFR 10.06094794794794467  0.29220 -19.934846439497303 0.014140 1.7751992669799475e-08 1.5145833492406734e-08
ZTF20aaeoqqd SN2020pl   II  0.050000000000000003  2.74592792792792739 0.0746800000000000 True  -18.741 0.010060 1.0674539834159402e+00 1.6690984770753103e-01 6.7372571654093744e-02 6.7372571654093744e-02 9.0572786959188338e+00 1.5443689921960413e-01 8.125e+42 7.274e+40   1.4316386985609906   0.059895862848822617 58856.106639999896    5.507  0.0493000 58861.613639999894 0.0000000000000000  6.311566149932446e-03 0.0165225665117512480 -18.328693974483915 -18.598693974483915 0.021620 0.018430  1.47857657657657615  2.00663963963963976  2.00663963963963976  2.64031531531531538  0.074679394557205847 0.074679394557206166  0.07468 0.11810   0.00000000000000   0.000000000000000000 17.978306025516083 0.013350 ZTFR  2.85583783783783751  0.11830 -18.825951503649950 0.013820 7.0952531833472604e-08 6.5040286570964036e-08
ZTF20aaetrle SN2020sy   II  0.020000000000000000  6.97453453453453420 0.6796000000000000 False -16.991 0.021880 7.9303064680496460e-01 3.3612674097828219e+01 5.0052287879224701e-02 5.0052287879224701e-02 1.6064372672609601e+01 8.2430016345562969e+00 8.746e+41 1.919e+40   1.3333380261371728   0.063279744575710783 58859.113779999781   12.380  0.2716000 58871.493779999779 1.6000116642449844  4.747809092715087e-01 0.0373954889615077252 -16.479319361993209 -17.009319361993210 0.067690 0.043110  4.83717717717717655  3.82474474474474491  6.07459459459459339  4.16222222222222271  0.836160563475302099 0.439297226515710737  0.83620 0.53060   0.00000000000000   0.000000000000000000 17.012680638006788 0.026090 ZTFR 10.85976476476476549  0.69510 -19.222802452256783 0.025370 7.2979438110715521e-07 3.6266418044413872e-07
ZTF20aafckit SN2020uu   II  0.031000000000000000  3.64185685685685634 0.1163000000000000 False -17.890 0.009863 5.6840995275088402e-02 1.0239683335143385e-02 3.5875307849862598e-03 3.5875307849862598e-03 7.2718310835993325e+00 2.0798294121333605e-01 3.685e+42 3.350e+40   1.5048632423128716   0.046885970810329892 58864.490939999931    3.949  0.0359000 58868.439939999931 0.0000000000000000  1.011221519945806e-01 0.0133982284082376502 -17.667872131685431 -17.837872131685430 0.016990 0.016860  1.97700800800800813  2.49727327327327409  2.60132632632632710  3.22564464464464429  0.073576619416977379 0.116334849946509084  0.07358 0.21450   0.00000000000000   0.000000000000000000 17.673127868314570 0.011440 ZTFR  3.92866666666666653  0.19140 -18.078256076536992 0.011580 2.1765868240720300e-07 1.7076512206019588e-07
ZTF20aafclxb SN2020vg   II  0.008683000000000000  3.23622622622622691 0.5548999999999999 False -16.404 0.055650 1.0760184799326825e-01 1.1073735378470559e-01 6.7913121564647247e-03 6.7913121564647247e-03 6.6451784542231982e+00 8.8127090767672023e-01 9.400e+41 4.872e+40                  nan                    nan 58861.522950000130    4.290  0.2224000 58865.812950000131 0.0000000000000000  0.000000000000000e+00 0.0796966929524941803 -15.972466134511185 -16.192466134511189 0.116400 0.105400  2.03569069069069064  1.98349349349349380  2.66205705705705720  2.19228228228228250  0.564599012789999133 0.521971971971972093  0.56460 0.70030   0.00000000000000   0.000000000000000000 16.504533865488813 0.056290 ZTFg  3.18402902902902962  0.55490 -16.460441497950416 0.055650 1.5880497520090416e-06 1.4522174632050372e-06
ZTF20aagjpmt SN2020aer  II  0.015443999999999999  2.24016816816816799 0.4380000000000000 True  -16.576 0.075650 3.7420952254934134e-03 5.4258020622519817e-03 2.3618308857606190e-04 2.3618308857606190e-04 5.8492369454394959e+00 2.3453722820067950e+00 1.078e+42 8.021e+40   1.3600457120072018   0.072598115645817349 58869.234780000057    1.724  0.1283000 58870.958780000059 0.0000000000000000 -1.407792863824398e-02 0.1152421075784448301 -16.502180799105076 -16.562180799105079 0.142100 0.139200  1.32373573573573555  1.52738738738738733  1.73103903903903955  3.25842642642642577  0.326001706670980551 0.501434039554507938  0.36000 0.80500   0.00000000000000   0.000000000000000000 17.574819200894922 0.043780 ZTFR  2.21492192192192139  0.49750 -16.658965296973104 0.040990 1.2775206634054632e-06 1.1702491768494844e-06
ZTF20aahbamv SN2020amv  II  0.045199999999999997  3.20975975975976002 0.0756500000000000 True  -19.240 0.009674 5.6935902987045039e-01 6.9298951366033035e-02 3.5935209042079454e-02 3.5935209042079454e-02 7.6463436452012301e+00 1.6475958005124003e-01 1.288e+43 1.037e+41   1.7087357510289707   0.088517277925405285 58874.217290000059    6.885  0.0554400 58881.102290000061 0.0000000000000000 -2.239601378576559e-01 0.0135975495962442731 -18.968054267999289 -19.168054267999288 0.016890 0.017120  1.71187187187187195  2.35382382382382449  2.35382382382382449  3.10276776776776764  0.075654763070194295 0.075654763070194600  0.05350 0.10700   0.00000000000000   0.000000000000000000 17.264945732000712 0.008745 ZTFg  3.13063563563563552  0.07633 -19.097879899370906 0.012630 3.5123533727441243e-08 4.3785895209628699e-08
ZTF20aahqbsr SN2020aqy  II  0.022055000000000002  3.25338638638638766 0.3520000000000000 False -16.153 0.024090 5.6935902987045039e-01 6.9298951366033035e-02 3.5935209042079454e-02 3.5935209042079454e-02 7.6463436452012301e+00 1.6475958005124003e-01 7.324e+41 1.902e+40   1.3826444322929619   0.039711176970417289 58872.444800000172    4.843  0.1258000 58877.287800000173 1.1442987915930929  3.395545375647160e-01 0.0371912087215246004 -16.063136076517537 -16.143136076517536 0.047910 0.046730  1.71187187187187195  2.35382382382382449  2.30885485485485376  3.25338638638638766  0.075654763070194295 0.075654763070194600  0.26240 0.56520 113.75000000000000   0.176414723587713984 18.411863923482464 0.021720 ZTFR  4.14733333333333221  0.37600 -17.401579116692066 0.019340 2.3368067666500732e-06 1.2997316035670119e-06
ZTF20aamamnp SN2020chy  II  0.050000000000000003  7.01011511511511465 0.5451000000000000 False -18.574 0.013090 1.2956265799830323e-04 2.6705831654573979e-05 8.1773730720945081e-06 8.1773730720945081e-06 4.6511711977454855e+00 3.4141085517242864e-01 6.892e+42 8.189e+40   1.5676545039585508   0.116389950123752903 58884.247339999769   14.805  0.1759000 58899.052339999769 0.0000000000000000  1.682032572175238e-01 0.0165966977377019417 -18.331814750361143 -18.511814750361143 0.031520 0.025490  5.17139639639639626  3.79235735735735702  6.43551551551551526  4.25203703703703617  0.735544945203091216 0.287299799799799360  0.73550 0.32500   0.00000000000000   0.000000000000000000 17.946185249638855 0.018760 ZTFR  7.19683983983984099  0.47560 -18.863236241258090 0.019470 8.9365090026481746e-08 6.2603270897292833e-08
ZTF20aamlmec SN2020chv  II  0.034424000000000003  2.00546546546546534 0.2127000000000000 False -17.409 0.029750 1.2956265799830323e-04 2.6705831654573979e-05 8.1773730720945081e-06 8.1773730720945081e-06 4.6511711977454855e+00 3.4141085517242864e-01 2.304e+42 6.764e+40   1.3809899781583550   0.063298399344890802 58891.253839999903    0.173  0.0050790 58891.426839999905 0.0000000000000000 -1.419787543863649e-02 0.0453901878464548006 -17.237662350455260 -17.357662350455261 0.058180 0.055710  5.17139639639639626  3.79235735735735702  1.60437237237237218  1.60437237237237262  0.735544945203091216 0.287299799799799360  0.18080 0.27000   0.00000000000000   0.000000000000000000 18.489337649544737 0.031880 ZTFg  2.02758758758758750  0.18280 -17.502638931568239 0.025390 4.2726347128959847e-07 3.9774441039613589e-07
ZTF20aamrreb SN2020cke  IIn 0.023000000000000000  4.84779279279279329 1.5660000000000001 False -16.968 0.096270                    nan                    nan                    nan                    nan                    nan                    nan 1.068e+42 1.037e+41                  nan                    nan 58891.272129999939    7.621  0.7401000 58898.893129999939 0.0000000000000000  0.000000000000000e+00 0.1496480255206557586 -16.981371738601631 -17.081371738601632 0.187100 0.180300  1.90953153153153199  1.80344644644644614  3.44731931931931967  4.41687787787787745  0.691590141842814088 0.647466745545466349  1.27100 3.45000                nan                    nan 17.924628261398372 0.105500 ZTFg  4.84779279279279329  1.54300 -17.377180019312391 0.096270 7.6002329038412120e-07 7.3870815820280602e-07
ZTF20aamttiw SN2020cpa  II  0.044900000000000002  2.20094694694694670 0.4719000000000000 False -18.892 0.039570 3.4111648181190091e-01 1.4068262284807098e+00 2.1529634972854487e-02 2.1529634972854487e-02 2.0898382103617830e+00 1.0599459376705274e+00 9.064e+42 3.105e+41   1.3723620829570464   0.302658377761537645 58894.472870000172   -0.057 -0.0019520 58894.415870000172 0.0000000000000000 -1.201732783218610e-01 0.0557665956473399824 -18.087752454259718 -18.247752454259718 0.145100 0.065730  1.50064564564564584  1.30055955955955937  1.90081781781781789  1.50064564564564629  0.492654852494949114 0.360710321445142923  0.49270 0.49270   0.00000000000000   0.000000000000000000 17.588247545740284 0.037200 ZTFg  2.15192592592592558  0.48910 -18.939191910063055 0.068790 5.6757621503546310e-08 5.6710909785249528e-08
ZTF20aamxuwl SN2020ckv  II  0.036960000000000000  3.99909109109109018 0.6336000000000001 False -17.858 0.063940 4.4643274439432397e-02 7.9569503572663125e-02 2.8176691948996642e-03 2.8176691948996642e-03 6.4735472352261016e+00 1.1405093569693605e+00 3.463e+42 2.097e+41   1.4136639201675689   0.160434374168371002 58895.314609999768    5.134  0.3109000 58900.448609999767 0.0000000000000000 -8.418480838141562e-03 0.0936911380249916687 -17.690171283975101 -17.810171283975102 0.121500 0.116000  2.42050250250250176  2.84145945945945932  3.26241641641641511  5.26196196196196198  0.541752141763027106 0.684055055055055150  0.66970 1.21000   0.00000000000000   0.000000000000000000 18.125828716024895 0.030600 ZTFR  4.49106806806806791  0.62880 -18.030301879048096 0.029970 2.3146536348975655e-07 1.9538690277208479e-07
ZTF20aanvqbi SN2020cpu  II  0.032759999999999997  4.12792592592592555 0.2304000000000000 False -17.737 0.016060 5.9291296655781832e-02 2.4806299178340992e-02 3.7421820466890013e-03 3.7421820466890013e-03 7.3679940795365289e+00 2.3912313609533342e-01 3.248e+42 4.920e+40   1.5621764777747362   0.044293696051401571 58897.524340000004    8.521  0.1291000 58906.045340000004 0.0000000000000000  1.492512657244660e-01 0.0217506890937135440 -17.513661187571980 -17.673661187571980 0.031610 0.029430  2.60711111111111027  2.60711111111111116  3.36751851851851747  3.15025925925925954  0.195834849832145969 0.195834849832146329  0.19580 0.29250   0.00000000000000   0.000000000000000000 17.904338812428019 0.012600 ZTFR  4.74200900900900990  0.15600 -17.960682366645798 0.012520 2.7027023954197198e-07 1.9865226289104877e-07
ZTF20aaoldej SN2020dcx  II  0.025780999999999998  1.62733933933933961 0.0719200000000000 False -16.863 0.015850 7.7082509052881767e-03 1.6872210221256711e-03 4.8650779753744435e-04 4.8650779753744435e-04 6.7344614114786578e+00 5.6328696226254316e-01 1.490e+42 2.383e+40   1.3799668302007699   0.040549702279979581 58901.372059999965    1.607  0.0257000 58902.979059999969 0.0000000000000000  3.671483422466437e-02 0.0242070481952040215 -16.714460802237909 -16.814460802237910 0.031130 0.028780  1.01708708708708695  1.11879579579579569  1.32221321321321295  1.42392192192192213  0.071918917633655363 0.113713793288198653  0.11370 0.18340  76.25000000000000   0.132609872038756654 18.385539197762089 0.010630 ZTFR  1.63976776776776756  0.07247 -16.939398587347171 0.009741 8.8585767412882434e-07 7.6549855561853858e-07
ZTF20aaophpu SN2020cvy  II  0.017340000000000001  1.76694494494494503 0.1470000000000000 False -15.903 0.027540 1.5258838449614422e-03 8.4098081237689412e-04 9.6306464051510417e-05 9.6306464051510417e-05 6.6763579350373057e+00 1.3037098243549297e+00 5.733e+41 1.705e+40   1.3511089341906295   0.039014390538292629 58898.190390000120    3.834  0.1140000 58902.024390000122 0.0000000000000000  1.493405528923795e-01 0.0513574496648163750 -15.796317093992075 -15.876317093992075 0.059050 0.055440  1.14331731731731789  1.03937937937937930  1.45513113113113146  1.35119319319319331  0.146990441476924721 0.187376782350614446  0.14700 0.23240   0.00000000000000   0.000000000000000000 18.316682906007927 0.046330 ZTFR  2.11192592592592376  0.21330 -16.176709186490140 0.040360 3.2553550433931807e-06 2.3306958647221767e-06
ZTF20aapchqy SN2020cxd  II  0.003883000000000000  1.00298298298298283 0.0709200000000000 False -14.201 0.012340 1.4344356548770388e-03 1.3543572323931256e-04 9.0534693244695276e-05 9.0534693244695276e-05 6.4287396631087494e+00 4.3856309227491952e-01 1.183e+41 1.668e+39   1.3029009032561216   0.038126175437851913 58898.530650000088    0.198  0.0027910 58898.728650000085 0.0000000000000000  3.633183670837425e-02 0.0247942237495726442 -13.987014294363927 -14.117014294363928 0.028760 0.027540  0.70208808808808776  0.60178978978978992  0.90268468468468432  0.80238638638638649  0.050149149149149030 0.050149149149149141  0.05015 0.10030 113.75000000000000   0.168537938496156919 16.888985705636074 0.022030 ZTFR 65.27468468468468643  1.55400 -14.875394738191584 0.019120 3.2843489987477462e-05 1.3515461448280403e-05
ZTF20aapycrh SN2020dbg  II  0.014999999999999999  1.62114114114114116 0.0081060000000000 False -15.628 0.008064 1.4344356548770388e-03 1.3543572323931256e-04 9.0534693244695276e-05 9.0534693244695276e-05 6.4287396631087494e+00 4.3856309227491952e-01 4.819e+41 4.240e+39   1.3234154090456534   0.038178315315408780 58903.326369999908    1.220  0.0107300 58904.546369999909 0.0000000000000000 -9.510927366083521e-02 0.0141089317915604161 -15.578246421654104 -15.628246421654103 0.022200 0.017320  0.70208808808808776  0.60178978978978992  1.41849849849849918  1.01321321321321300  0.050149149149149030 0.050149149149149141  0.07164 0.07164  66.25000000000000   0.081444110812052106 18.484753578345895 0.009555 ZTFg  1.65644144144144256  0.07809 -15.641340434346105 0.015720 4.7271363220271536e-06 4.3440618140854066e-06
ZTF20aarbktd SN2020djn  II  0.031289999999999998  2.65075075075075084 0.1140000000000000 False -17.991 0.016690 1.1609843606896308e-01 4.5418429893249901e-02 7.3275760121798185e-03 7.3275760121798185e-03 9.7225071169701245e+00 3.6878074970250374e-01 3.633e+42 5.569e+40   1.5424967645956682   0.046910376344620378 58904.524220000021    1.850  0.0283600 58906.374220000020 0.0000000000000000  1.131986584167208e-01 0.0240244004631471886 -17.694417269737180 -17.864417269737181 0.037670 0.031820  1.73318318318318321  1.63123123123123115  2.24294294294294261  1.73318318318318321  0.144181833160860418 0.144181833160860751  0.11400 0.11400  66.25000000000000   0.107438427661011804 17.556582730262821 0.017430 ZTFR  2.85941941941941913  0.14440 -18.271529419814584 0.017700 1.8947085712642711e-07 1.5142012272273923e-07
ZTF20aatqesi SN2020faa  II  0.041059999999999999 90.25530330330329321 0.5353333333333333 False -18.649 0.012140 1.9765126762504885e-03 8.9018825072902531e-04 1.2474799286408484e-04 1.2474799286408484e-04 2.3301748173367725e+00 1.0640078602257974e-01 7.677e+42 8.163e+40   1.5778154881647546   0.044866243745873655 58936.300520000048  110.666  1.1770000 59046.966520000045 0.0000000000000000  2.805356286030012e-01 0.0176057164174086428 -18.649231995737924 -18.669231995737924 0.021340 0.020750 74.86129129129128046 20.45505705705706134 81.18759759759758765 22.14207207207206807  0.760327392389285706 1.054384384384385864  0.76030 1.05400 166.25000000000000   0.523469315571315819 17.345768004262073 0.013570 ZTFR 94.74075075075074892  0.83900 -19.007773421617578 0.014760 7.8528496128975337e-08 4.7108063742211168e-08
ZTF20aauqhka SN2020gac  II  0.038670999999999997 10.71151151151151026 1.1419999999999999 False -18.397 0.028830 1.3562632378123291e-04 4.2641994907952492e-05 8.5600825507172718e-06 8.5600825507172718e-06 1.8155725284103199e+00 2.1798383698007129e-01 6.089e+42 1.569e+41   1.6229237170436035   0.068935399355517374 58947.449579999782   12.640  0.3257000 58960.089579999782 0.0000000000000000 -8.148759880317158e-02 0.0423403798718678115 -18.287967209019634 -18.357967209019634 0.045030 0.046240  6.87791791791791773  5.97589589589589476  8.96384384384384347  5.69401401401401319  1.266427756025963802 0.924641321695065521  1.23500 0.88060 106.25000000000000   0.234155414735245704 17.776032790980366 0.027980 ZTFg 10.36312312312312400  0.73220 -18.362595630767586 0.014580 1.1046737101856904e-07 1.1351554256113543e-07
ZTF20aaurfhs SN2020hgo  II  0.035200000000000002  5.34709709709709724 0.8704000000000000 True  -17.955 0.059050 1.4234204967343504e-04 8.1203233769417684e-05 8.9839469335487854e-06 8.9839469335487854e-06 4.0593160271790456e+00 1.7198441872840400e+00 3.608e+42 1.990e+41   1.3778964816937020   0.073289768921806150 58953.437049999833    6.835  0.3770000 58960.272049999832 0.0000000000000000  6.481026271247714e-02 0.0839285981979341622 -17.745553256573103 -17.915553256573101 0.113700 0.106500  3.20825825825825817  3.31520020020019945  4.27767767767767726  3.74296796796796771  0.870444343535692444 0.952023571922123946  0.87040 1.22000   0.00000000000000   0.000000000000000000 17.908446743426897 0.058510 ZTFR  5.46266666666666634  0.94750 -18.165043581726742 0.058090 2.0140617886201310e-07 1.7181446156610786e-07
ZTF20aaurfwa SN2020hem  IIn 0.093500000000000000 16.85666666666667268 0.5064000000000000 False -20.366 0.012910                    nan                    nan                    nan                    nan                    nan                    nan 3.850e+43 4.014e+41                  nan                    nan 58956.441939999815   29.537  0.3079000 58985.978939999812 0.0000000000000000  3.226120517980426e-01 0.0141897953545806945 -20.326469341446174 -20.366469341446177 0.020170 0.020370  1.90953153153153199  1.80344644644644614 11.66999999999999815 12.83700000000000330  0.691590141842814088 0.647466745545466349  0.50640 0.64830                nan                    nan 17.346530658553828 0.011340 ZTFR 20.90565765765765960  0.42330 -21.586907422472596 0.013500 8.4889966485144702e-09 4.4977309009069359e-09
ZTF20aaurgib SN2020gpe  II  0.025413999999999999  0.50987987987987982 0.0509900000000000 True  -18.308 0.019930 2.0617970362566801e-01 2.2980916496750742e-02 1.3013073230274761e-02 1.3013073230274761e-02 2.7585510504012367e+00 5.3268417194206030e-01 5.525e+42 9.430e+40   1.5378472763794224   0.049148247818814959 58953.445449999999    1.874  0.0319800 58955.319450000003 0.0000000000000000  1.477067851122982e-02 0.0309991886123163786 -18.130859162118032 -18.270859162118033 0.034950 0.033680  0.30592792792792789  0.40790390390390385  0.40790390390390385  0.50987987987987982  0.000000000000000000 0.000000000000000000  0.00000 0.05099  61.25000000000000   0.161842669100404762 16.925140837881969 0.024770 ZTFR  0.61842042042042067  0.05154 -18.378918894627649 0.026680 1.2019813459757037e-07 1.0740439654227233e-07
ZTF20aaurjbj SN2020hgw  II  0.043200000000000002  5.02861261261261294 0.1889000000000000 False -18.984 0.009320 1.8622524204430732e-03 5.8395384988476663e-03 1.1753643396674865e-04 1.1753643396674865e-04 4.3931388135649794e+00 3.5404941079335117e-01 1.079e+43 8.529e+40   1.5739495324695660   0.053547439636575440 58957.387360000052    4.658  0.0368200 58962.045360000055 0.0000000000000000 -2.522039666877731e-01 0.0142067194990235842 -18.650049477057841 -18.870049477057840 0.016640 0.015020  3.35240840840840892  3.03812012012012023  4.29527327327327413  3.35240840840840848  0.234256659048221183 0.148156919930774150  0.23430 0.18890  93.75000000000000   1.217515104804386183 17.439950522942162 0.008584 ZTFg  4.42681681681681738  0.19000 -18.763158312691598 0.011670 4.9739651167366827e-08 6.3863871343056527e-08
ZTF20aauvjws SN2020ghv  II  0.029899999999999999  4.33589789789789748 1.0389999999999999 False -17.534 0.096380 1.8319738896927173e-02 6.4083930099949699e-02 1.1562539844273379e-03 1.1562539844273379e-03 5.5981617097002099e+00 2.0793996155556700e+00 2.703e+42 2.486e+41   1.4091489002044699   0.187519010316746199 58957.378039999865    0.734  0.0675000 58958.112039999862 0.0000000000000000 -1.408112694872798e-02 0.1425565508931461167 -17.422492308437604 -17.532492308437607 0.178200 0.172600  2.62170570570570582  3.07546246246246247  3.42838438438438509  5.04174174174174095  0.897656596564825993 1.423343611113127460  0.89770 1.28500   0.00000000000000   0.000000000000000000 17.996507691562392 0.055480 ZTFR  4.93923923923923880  1.01800 -17.665953188529862 0.053990 3.5480127713231724e-07 2.9403512783770104e-07
ZTF20aavptjf SN2020hyb  II  0.029999999999999999  3.06249249249249278 0.1141000000000000 False -17.616 0.008304 4.0788901758405438e-02 5.2108666882909535e-03 2.5743996922621111e-03 2.5743996922621111e-03 7.1657322373801842e+00 1.7853972236226845e-01 3.051e+42 2.389e+40   1.4341667896629997   0.043088713700171075 58965.226840000134    1.981  0.0155100 58967.207840000134 0.0000000000000000 -5.383232632682322e-02 0.0123456745869004215 -17.417476756160212 -17.547476756160211 0.015590 0.015220  1.93957857857857885  1.83749549549549496  2.55207707707707687  2.14374474474474486  0.114132356563266202 0.114132356563266299  0.11410 0.11410   0.00000000000000   0.000000000000000000 18.011523243839786 0.008505 ZTFg  2.81664064064064057  0.07660 -17.604043541098477 0.011610 3.1689229087263512e-07 3.0129963931852223e-07
ZTF20aavvaup SN2020iez  II  0.032649999999999998  6.27216816816816891 0.2268000000000000 False -17.860 0.012620 9.8613002890468159e-04 2.8950616456755222e-04 6.2239794000324756e-05 6.2239794000324756e-05 3.6598312119178877e+00 3.4310992377345206e-01 3.779e+42 4.426e+40   1.4253728142661397   0.084736121680325904 58968.182909999974    9.928  0.1163000 58978.110909999974 0.0000000000000000  1.747570279469954e-01 0.0172337526199739938 -17.471904830424130 -17.781904830424129 0.023900 0.021590  2.42083683683683759  5.06174974974974923  3.96136936936937012  5.50190190190190176  0.123026266581880178 0.246052533163760356  0.12300 0.29630  51.25000000000000   0.228627022183126249 17.643095169575872 0.016500 ZTFR  8.73978978978978915  0.24020 -18.195210255037846 0.016940 2.2796041982565121e-07 1.3652002892245171e-07
ZTF20aawgrcu SN2020ifv  II  0.042000000000000003  1.32770470470470459 0.0722200000000000 False -18.212 0.013700 9.8613002890468159e-04 2.8950616456755222e-04 6.2239794000324756e-05 6.2239794000324756e-05 3.6598312119178877e+00 3.4310992377345206e-01 2.784e+42 3.643e+40   1.5021686178192417   0.077179756961215054 58967.395909999963    2.029  0.0265500 58969.424909999965 0.0000000000000000  1.663428776553673e-01 0.0188705470994194914 -18.008736770266442 -18.218736770266442 0.042270 0.028920  2.42083683683683759  5.06174974974974923  0.91918018018018000  1.22557357357357377  0.123026266581880178 0.246052533163760356  0.07222 0.11420  36.25000000000000   0.120480876635691000 17.766263229733557 0.015390 ZTFR  1.55184684684684671  0.05173 -18.949430759007797 0.015140 1.4401348394906882e-07 1.1454441780667381e-07
ZTF20aawjbsf SN2020igs  II  0.022200000000000001  1.02386386386386374 0.0724000000000000 False -17.076 0.021130 4.6818392356667987e-02 8.1413829471208080e-03 2.9549521972695716e-03 2.9549521972695716e-03 6.4660677234904487e+00 9.3022199391144689e-01 1.699e+42 3.487e+40   1.3077613958739209   0.044014334590143894 58965.174250000156    2.284  0.0468700 58967.458250000156 0.0000000000000000  1.715845015108286e-02 0.0351678817789991688 -16.715670238552310 -16.995670238552311 0.046330 0.041010  0.61431831831831829  0.71670470470470482  0.81909109109109135  0.92147747747747744  0.072398108114999762 0.114471459965259370  0.07240 0.11450  36.25000000000000   0.331655182876612109 17.846329761447688 0.027170 ZTFR  1.02548548548548535  0.07251 -17.185028737178836 0.025810 6.5314202720477903e-07 5.8600187917481481e-07
ZTF20aaxhzhc SN2020ikq  IIb 0.042000000000000003  2.21495295295295236 0.1815000000000000 False -18.104 0.028810                    nan                    nan                    nan                    nan                    nan                    nan 4.803e+42 1.288e+41                  nan                    nan 58296.348470000084    0.579  0.0155300 58971.876139999920 0.0000000000000000 -1.774650763565475e-01 0.0426411771692006281 -17.269690666373464 -17.669690666373462 0.057650 0.075650  1.90953153153153199  1.80344644644644614  1.81223423423423480  1.51019519519519485  0.691590141842814088 0.647466745545466349  0.21360 0.21360                nan                    nan 18.258309333626539 0.029120 ZTFg  2.02652652652652687  0.11330 -17.964938373893858 0.028500 1.6718725100166970e-07 1.9130294012249973e-07
ZTF20aaxunbm SN2020iyi  II  0.054649999999999997  2.33941541541541564 0.1438000000000000 True  -18.611 0.024320 5.9172230321021635e-01 2.0758792341806942e-01 3.7346671511573448e-02 3.7346671511573448e-02 9.1257807715930319e+00 2.7778987476540706e-01 7.821e+42 1.727e+41   1.5364836835478768   0.078688286753766531 58974.153260000050    1.612  0.0356000 58975.765260000051 0.0000000000000000 -2.233309472376028e-01 0.0384133576246609987 -18.175441209052089 -18.395441209052088 0.042800 0.037770  1.42399199199199256  1.42399199199199167  1.83084684684684706  1.83084684684684684  0.113719389053908229 0.183367005106329611  0.07192 0.16080   0.00000000000000   0.000000000000000000 18.333558790947915 0.023990 ZTFg  2.35454154154154160  0.18460 -18.411478160061939 0.027170 8.6044887474521569e-08 1.0560430505221310e-07
ZTF20aayrobw SN2020jmb  II  0.060999999999999999  1.62346346346346349 0.1435000000000000 True  -18.698 0.016770 5.9172230321021635e-01 2.0758792341806942e-01 3.7346671511573448e-02 3.7346671511573448e-02 9.1257807715930319e+00 2.7778987476540706e-01 8.420e+42 1.289e+41   1.3515067593561831   1.006621709264628128 58980.156719999854    1.365  0.0208900 58981.521719999851 0.0000000000000000 -2.211518178544125e-01 0.0265741606627088872 -17.609016908372062 -18.279016908372061 0.092090 0.034320  1.42399199199199256  1.42399199199199167  1.31906406406406451  1.21759759759759745  0.113719389053908229 0.183367005106329611  0.14350 0.14350   0.00000000000000   0.000000000000000000 18.484983091627939 0.016620 ZTFg  1.52394894894894906  0.14370 -18.503481740656589 0.025040 7.7686606617641549e-08 9.6272362518128538e-08
ZTF20aayxdse SN2020gjh  II  0.086499999999999994  4.01326326326326388 0.0810800000000000 False -19.430 0.011010 5.9172230321021635e-01 2.0758792341806942e-01 3.7346671511573448e-02 3.7346671511573448e-02 9.1257807715930319e+00 2.7778987476540706e-01 1.558e+43 1.517e+41   1.5830913591550519   0.059455178232286382 58966.372570000123   14.550  0.1417000 58980.922570000126 0.0000000000000000  3.371173786313264e-02 0.0147614401351767489 -18.946280900167668 -19.196280900167668 0.024400 0.021140  1.42399199199199256  1.42399199199199167  3.32527527527527500  2.40795795795795797  0.113719389053908229 0.183367005106329611  0.08108 0.12820   0.00000000000000   0.000000000000000000 18.470719099832333 0.009161 ZTFR  4.01729229229229112  0.08116 -19.547223089442063 0.009576 3.0345143247826422e-08 2.7016075737289654e-08
ZTF20aazrxef SN2020kay  II  0.033000000000000002  2.86110810810810801 0.0749300000000000 False -18.006 0.007800 5.3028380415827421e-02 6.2259362341475777e-03 3.3468968356210309e-03 3.3468968356210309e-03 6.6387762800279715e+00 1.6043820784910334e-01 4.259e+42 3.040e+40   1.4885305167386402   0.048258035517436411 58988.193599999882    5.861  0.0418300 58994.054599999879 0.0000000000000000 -9.861787377054299e-02 0.0115148460126167120 -17.816651689550699 -17.956651689550700 0.017870 0.014330  1.48353753753753814  2.22530630630630721  2.01337237237237332  3.49690990990991057  0.074929960924112887 0.118474670753806494  0.07493 0.16750   0.00000000000000   0.000000000000000000 17.820348310449301 0.007751 ZTFg  3.29129129129129083  0.17350 -17.971928727127565 0.010860 1.8650950289389567e-07 1.8989885511602896e-07
ZTF20abccixp SN2020lfn  II  0.043999999999999997  2.19287087087087107 0.0738400000000000 False -18.849 0.012850 1.0076870908026121e-01 1.7601434677448055e-02 6.3600372273425031e-03 6.3600372273425031e-03 6.7587218244069822e+00 4.5779689671075552e-01 8.212e+42 9.191e+40   1.6521926605960997   0.048055323000185363 58999.272729999851    4.318  0.0483300 59003.590729999851 0.0000000000000000 -1.115134759624858e-01 0.0182756261576326115 -18.685011396170598 -18.835011396170600 0.022100 0.022840  1.56633633633633629  1.35749149149149151  1.98402602602602585  1.56633633633633629  0.052211211211211417 0.052211211211211195  0.05221 0.10440  58.74999999999999   0.093299897455067712 17.569988603829401 0.012150 ZTFg  2.08944844844844901  0.05499 -18.928802027551626 0.018360 6.0076067419100024e-08 6.1895758268608133e-08
ZTF20abcgkom SN2020lfi  II  0.054399999999999997  5.53111411411411424 0.4855000000000000 False -18.396 0.023930 1.0076870908026121e-01 1.7601434677448055e-02 6.3600372273425031e-03 6.3600372273425031e-03 6.7587218244069822e+00 4.5779689671075552e-01 5.356e+42 1.204e+41   1.3813527479467369   0.083912893308897327 58996.420859999955   12.767  0.2869000 59009.187859999955 0.0000000000000000  1.298438293074007e-01 0.0349457284784618419 -18.226869211850243 -18.386869211850239 0.044470 0.042520  1.56633633633633629  1.35749149149149151  4.17655555555555580  4.62807507507507410  0.052211211211211417 0.052211211211211195  0.44080 0.63100  36.25000000000000   0.189992658716228641 18.357130788149760 0.024700 ZTFR  6.32127327327327393  0.60000 -18.683405206127048 0.024560 1.1572206951537481e-07 9.1536568971754263e-08
ZTF20abfcrzj SN2020mob  IIb 0.023244000000000001 10.01031731731731611 0.6795000000000000 False -16.855 0.055050                    nan                    nan                    nan                    nan                    nan                    nan 1.291e+42 7.148e+40                  nan                    nan 58302.179399999790   12.363  0.6845000 59026.749280000207 0.0000000000000000  2.585393999442545e-01 0.0832395100349037770 -16.419849907177916 -16.759849907177916 0.125000 0.107200  1.90953153153153199  1.80344644644644614  8.94180030030029904  3.20555105105105120  0.691590141842814088 0.647466745545466349  0.65580 1.06100                nan                    nan 17.899150092822083 0.056910 ZTFR 10.16720720720720550  0.69690 -17.880470314001993 0.053680 8.8907340691261741e-07 5.7602644387629070e-07
ZTF20abgoocl SN2020nim  IIn 0.066000000000000003  9.76003903903903947 0.3169000000000000 False -19.178 0.009364                    nan                    nan                    nan                    nan                    nan                    nan 1.191e+43 9.816e+40                  nan                    nan 59020.255630000029   26.627  0.2195000 59046.882630000029 0.0000000000000000 -9.992579031636595e-02 0.0144575258709350278 -19.135451717864999 -19.195451717864998 0.016210 0.015570  1.90953153153153199  1.80344644644644614  7.35171771771771887  8.36574774774774710  0.691590141842814088 0.647466745545466349  0.31690 0.54150                nan                    nan 18.151548282135003 0.008951 ZTFg 10.11363363363363277  0.38050 -19.194421643218938 0.010120 4.0594912913712988e-08 4.2711529235838501e-08
ZTF20abjaapj SN2020nqo  II  0.029999999999999999  4.06189489489489386 0.2209000000000000 False -17.700 0.015670 1.7193230962809830e-03 7.9340855691832743e-04 1.0851542108639351e-04 1.0851542108639351e-04 6.4568614148179115e+00 4.5149041115480149e-01 2.501e+42 3.721e+40   1.4974915553445036   0.042065052548313296 59031.454810000025    4.047  0.0602100 59035.501810000023 0.0000000000000000  1.598619094955005e-01 0.0215025455020989263 -17.669602511419107 -17.699602511419108 0.026620 0.027200  2.70792992992993042  2.39547647647647644  3.54113913913913958  2.49962762762762747  0.260377877877877584 0.220937955742092129  0.26040 0.26040   0.00000000000000   0.000000000000000000 17.653397488580893 0.007999 ZTFR  4.76380380380380331  0.21470 -18.136896542960191 0.007913 2.8217054313315586e-07 2.0880587371962383e-07
ZTF20abjatqy SN2020nsz  II  0.025999999999999999  5.13952152152152131 2.3710000000000000 False -17.661 0.133700 5.7335411950787195e-02 2.8667705975393597e-02 3.6187359923563244e-03 3.6187359923563244e-03 2.1592820116561381e+01 7.7236994043184393e+02 2.079e+42 2.628e+41                  nan                    nan 59029.275299999863   11.617  1.4680000 59040.892299999861 0.0000000000000000  0.000000000000000e+00 0.1951533364958640826 -17.780272735191915 -17.800272735191914 0.238200 0.236600  3.24013313313313311  3.24013313313313311  4.24569169169169314  4.02223423423423299  2.412451719662967342 2.317008168447602046  2.44100 4.65000   0.00000000000000   0.000000000000000000 17.510727264808082 0.137300 ZTFg  5.25125025025024961  2.45000 -18.044120981596592 0.133700 2.9433511811355604e-07 2.8589449164555124e-07
ZTF20abjonjs SN2020nyb  II  0.015500000000000000  1.59114114114114180 0.6208000000000000 False -16.887 0.106300 1.6609073342335717e-03 8.3045366711678584e-04 1.0482849858161869e-04 1.0482849858161869e-04 2.2692806176804026e+00 3.4715405152240169e+00 9.451e+41 9.781e+40                  nan                    nan 59033.365199999884    5.970  0.6179000 59039.335199999885 0.0000000000000000  0.000000000000000e+00 0.1595040931791983640 -16.961210933740638 -17.021210933740637 0.198300 0.194100  0.74253253253253249  1.27291291291291309  1.06076076076076120  1.80329329329329324  0.382462731392311128 0.759389138175873613  0.42760 2.05800   0.00000000000000   0.000000000000000000 17.124789066259364 0.112400 ZTFg  1.59114114114114180  0.62080 -17.342937032484336 0.106300 8.3145697942439454e-07 8.0660084655224519e-07
ZTF20abjuxoy SN2020oco  II  0.026519999999999998  5.84942942942942778 0.1282000000000000 False -17.256 0.008158 1.6609073342335717e-03 8.3045366711678584e-04 1.0482849858161869e-04 1.0482849858161869e-04 2.2692806176804026e+00 3.4715405152240169e+00 1.456e+42 1.177e+40   1.4106859317219369   0.038807953288020905 59038.449800000060   14.580  0.1179000 59053.029800000062 0.0000000000000000  3.799117299996269e-02 0.0121871243690299461 -17.275242368945626 -17.385242368945626 0.015450 0.014940  0.74253253253253249  1.27291291291291309  4.81717717717717697  4.47309309309309278  0.382462731392311128 0.759389138175873613  0.12820 0.18130 168.75000000000000   2.244112762423640994 17.911757631054375 0.009562 ZTFR  6.17311311311311250  0.16790 -17.677838412008789 0.008936 5.1582483251801621e-07 4.6510469362627788e-07
ZTF20ablklei SN2020ovk  II  0.024967000000000000  2.44914314314314296 0.0000000000000000 False -17.767 0.005552 2.8544060058395462e-02 2.4563380509772595e-03 1.8015640593976412e-03 1.8015640593976412e-03 6.6780786654729427e+00 1.6904786367078906e-01 3.112e+42 1.577e+40   1.4489356201688091   0.039182931032484568 59046.362220000010    6.378  0.0323200 59052.740220000007 0.0000000000000000 -1.759736827297331e-02 0.0078338369856960615 -17.596393190752075 -17.736393190752075 0.010850 0.009949  1.49078278278278287  1.59726726726726742  2.02320520520520564  2.12968968968968930  0.000000000000000000 0.053242242242242277  0.05324 0.11910  91.25000000000000   0.114779545735252467 17.419606809247927 0.005504 ZTFg  2.48056956956957020  0.05393 -17.875181454464041 0.007366 2.5347180004409116e-07 2.3816350476266671e-07
ZTF20ablygyy SN2020pni  II  0.016870000000000000  1.77273073073073073 0.0521400000000000 True  -18.268 0.009773 1.7759111975362740e-01 2.8600243044466261e-02 1.1208699041474146e-02 1.1208699041474146e-02 9.7770247921787146e+00 3.5284659893000914e-01 5.339e+42 4.251e+40   1.4496430183857025   0.091111341141608376 59049.197569999844    4.174  0.0332300 59053.371569999843 0.0000000000000000 -2.538450328518849e-03 0.0118267999078807712 -17.947332985038162 -18.137332985038164 0.022660 0.020800  1.14706106106106098  1.14706106106106098  1.56417417417417415  1.35561761761761757  0.052139139139138813 0.000000000000000000  0.07374 0.07374   0.00000000000000   0.000000000000000000 16.092667014961840 0.008647 ZTFg  1.77495995995996036  0.05220 -18.310995713896041 0.011210 1.2387860454498636e-07 1.1339596216347157e-07
ZTF20abmihnc SN2020pnn  II  0.018700000000000001  1.38545945945945914 0.3628000000000000 False -17.231 0.090640 1.5993305822698971e-02 2.3917216560011764e-02 1.0094206956608100e-03 1.0094206956608100e-03 5.1227373751837568e+00 4.7732930689460105e+00 1.625e+42 1.392e+41   1.3467175448806414   0.064155351307218986 59045.270980000030    2.524  0.2162000 59047.794980000028 0.0000000000000000  7.266913138010977e-04 0.1379906306119720039 -17.060187876976727 -17.230187876976725 0.177100 0.165100  0.82101301301301310  0.82101301301301310  1.02626626626626649  1.12889289289289274  0.328565520179462278 0.370025564530200302  0.29920 0.63470   0.00000000000000   0.000000000000000000 17.268812123023274 0.101300 ZTFR  1.44009409409409406  0.43640 -17.486400548504950 0.098740 5.2184186601131547e-07 4.9160778755417137e-07
ZTF20abonvte SN2020qpo  IIn 0.052999999999999999 11.30852352352352241 0.1421000000000000 False -18.805 0.008386                    nan                    nan                    nan                    nan                    nan                    nan 8.877e+42 6.618e+40                  nan                    nan 59056.306669999845   26.935  0.2008000 59083.241669999843 0.0000000000000000 -7.561663654975348e-02 0.0114993181317216420 -18.700602357085458 -18.790602357085458 0.016430 0.015100  1.90953153153153199  1.80344644644644614  9.02140640640640612  8.25903403403403402  0.691590141842814088 0.647466745545466349  0.17970 0.28410                nan                    nan 18.057397642914541 0.008096 ZTFg 12.37339339339339084  0.23480 -18.806299669981069 0.010900 6.5506608265518729e-08 6.5087143593061786e-08
ZTF20abpmqnr SN2020qmj  IIn 0.021999999999999999  7.46544944944944788 0.1844000000000000 False -18.528 0.012560                    nan                    nan                    nan                    nan                    nan                    nan 6.663e+42 6.863e+40                  nan                    nan 59063.440070000011   16.531  0.1703000 59079.971070000014 0.0000000000000000  4.178906566142793e-01 0.0136305659734216149 -18.345164461832663 -18.485164461832664 0.021510 0.020410  1.90953153153153199  1.80344644644644614  5.13249649649649520  6.18232532532532453  0.691590141842814088 0.647466745545466349  0.18440 0.34010                nan                    nan 15.977835538167339 0.019710 ZTFR  8.00854854854854636  0.24280 -20.004002441913201 0.023230 8.7811761141591456e-08 4.4721724274923594e-08
ZTF20abpuxna SN2020qta  II  0.036159999999999998  3.67390990990991062 0.8690000000000000 False -17.079 0.048500 1.5993305822698971e-02 2.3917216560011764e-02 1.0094206956608100e-03 1.0094206956608100e-03 5.1227373751837568e+00 4.7732930689460105e+00 1.243e+42 6.316e+40   1.5405215433932899   0.070593727471603931 59064.436420000158    1.951  0.0991300 59066.387420000159 0.9766989574818172  2.898216491043968e-01 0.0698036149747039564 -17.098129692437645 -17.168129692437645 0.084170 0.087210  0.82101301301301310  0.82101301301301310  3.06159159159159167  2.85748548548548476  0.328565520179462278 0.370025564530200302  0.89260 1.02700 123.75000000000000   1.344083873799757578 18.402870307562356 0.013420 ZTFR  5.48617117117117203  0.56200 -18.547074476769829 0.012360 6.7745502457044787e-07 3.6885175378577195e-07
ZTF20abqlmwn SN2020rmk  II  0.025000000000000001 32.18555255255255076 5.0000000000000000 False -16.721 0.042760 2.5841137685154330e+00 4.5833974215110072e+02 1.6309685732260526e-01 1.6309685732260526e-01 7.5694642785177793e+03 1.5062592282995698e+05 5.822e+41 2.665e+40   1.5507804396025402   0.101628542599154964 59067.452670000028   59.967  2.7450000 59127.419670000025 0.0000000000000000  1.119011587617965e+00 0.0508020362023759164 -16.959638280689166 -16.999638280689165 0.079750 0.081690 25.13995895895895671 15.21207707707707613 29.94377277277276761 17.29372972972972633 18.073806399508548282 3.779135898719022446 18.09000 4.06800   0.00000000000000   0.000000000000000000 17.048361719310837 0.014270 ZTFR 44.45516116116115768  6.47900 -18.635067992044959 0.013990 1.0754038728685107e-06 2.1819821756219268e-07
ZTF20abtjjhb SN2020rno  IIn 0.064000000000000001 11.84860960960960874 0.3604000000000000 False -18.855 0.016240                    nan                    nan                    nan                    nan                    nan                    nan 8.901e+42 1.312e+41                  nan                    nan 59078.476269999985   27.277  0.4019000 59105.753269999987 0.0000000000000000  6.671205448256501e-03 0.0248060937282311746 -18.772843714943964 -18.852843714943965 0.025340 0.025100  1.90953153153153199  1.80344644644644614  9.55533033033032808  8.28128628628628860  0.691590141842814088 0.647466745545466349  0.31850 0.66510                nan                    nan 18.403156285056035 0.015750 ZTFR 11.85996696696696695  0.40830 -18.956218693024205 0.016000 6.3070298128782218e-08 5.8325608173453749e-08
ZTF20abwdaeo SN2020rvn  II  0.020608000000000001  3.36814414414414331 1.5089999999999999 False -17.217 0.167000 3.8077586968634021e-03 2.5297012797156453e-02 2.4032745170427300e-04 2.4032745170427300e-04 4.5719980014337764e+00 5.0143015781920415e+00 1.618e+42 2.586e+41   1.4113286763453763   0.237802192974593846 59091.280679999851   -1.036 -0.1656000 59090.244679999851 0.0000000000000000 -1.128468717247699e-02 0.2489341227015828550 -17.197537181007192 -17.267537181007192 0.309000 0.301600  1.18875675675675652  3.26908108108108086  1.68407207207207144  3.66533333333333378  0.736339152907721561 1.426129692050198905  0.92130 0.95150   0.00000000000000   0.000000000000000000 17.450462818992811 0.079780 ZTFR  9.82718718718718698  1.34800 -17.512702730952665 0.077160 5.3502848511348924e-07 4.7224360480231363e-07
ZTF20abwzqzo SN2020sbw  IIb 0.023033000000000001  7.97360560560560661 2.6010000000000000 False -16.637 0.068950                    nan                    nan                    nan                    nan                    nan                    nan 1.141e+42 8.066e+40                  nan                    nan 58309.206759999972   12.192  0.8619000 59099.639209999899 0.0000000000000000  3.772845165497039e-01 0.0979903531494644153 -16.122911499645937 -16.492911499645938 0.159200 0.137700  1.90953153153153199  1.80344644644644614  6.96286686686686807  2.69530330330330337  0.691590141842814088 0.647466745545466349  2.23600 1.05500                nan                    nan 17.956088500354063 0.058230 ZTFR  4.82819219219219242  2.42600 -18.042357156429400 0.054930 1.2007951605878140e-06 6.0978848595536118e-07
ZTF20abywoaa SN2020sur  II  0.063000000000000000  1.05273273273273205 0.0526400000000000 False -18.817 0.017330 3.8077586968634021e-03 2.5297012797156453e-02 2.4032745170427300e-04 2.4032745170427300e-04 4.5719980014337764e+00 5.0143015781920415e+00 8.873e+42 1.395e+41   1.5928920120410148   0.069206341222375539 59095.402569999918    5.168  0.0812700 59100.570569999916 0.0000000000000000  7.313207063244320e-02 0.0164082102346802747 -18.564902484543090 -18.754902484543091 0.030060 0.030230  1.18875675675675652  3.26908108108108086  1.05273273273273205  0.42109309309309317  0.736339152907721561 1.426129692050198905  0.05264 0.00000  56.25000000000000   0.179867938985994708 18.421097515456907 0.017080 ZTFg  8.53040540540540704  0.12720 -18.839579366211844 0.026800 6.6282639355163654e-08 6.5618452444837151e-08
ZTF20abywydb SN2020sxt  II  0.040000000000000001  2.85860460460460430 0.1451000000000000 False -17.928 0.016220 1.5845986015295150e+00 3.6585387991199081e-01 1.0001225765525566e-01 1.0001225765525566e-01 8.1591325324194859e+00 4.9339882993142758e-01 3.733e+42 5.742e+40   1.3695604293509382   0.045635349572223066 59107.424289999995   -1.526 -0.0234700 59105.898289999997 0.0000000000000000  3.876981758660492e-02 0.0231536650140429824 -17.397144954854816 -17.657144954854818 0.030120 0.029440  1.87287887887887905  1.67573373373373347  2.46431431431431403  1.77430630630630581  0.177704232382403043 0.139402669010138619  0.15590 0.11020   0.00000000000000   0.000000000000000000 18.261855045145182 0.014880 ZTFR  2.96081081081081088  0.13960 -18.063194602288409 0.014510 2.1198250401598743e-07 1.8639816697020683e-07
ZTF20abyylgi SN2020svn  II  0.028910000000000002  5.25845045045045012 0.1935000000000000 False -18.529 0.011700 3.5215182126465387e-04 8.9264939446350279e-05 2.2226132629482880e-05 2.2226132629482880e-05 4.1546952982859722e+00 2.4858128300481575e-01 6.102e+42 6.109e+40   1.6437488607826933   0.040949135292223472 59111.480500000063    7.208  0.0721600 59118.688500000062 0.0000000000000000 -8.172512423829303e-02 0.0160026064784167601 -18.456326198164685 -18.546326198164685 0.019240 0.019380  3.75603603603603631  2.79019819819819759  4.61455855855855823  3.54140540540540538  0.193465436005977126 0.151766774369263613  0.17260 0.27540 138.75000000000000   0.196547544967839799 16.968673801835312 0.010870 ZTFg  4.98518018018017983  0.19970 -18.607350605368410 0.014740 8.9481275173728334e-08 9.1395956622207327e-08
ZTF20abyzomt SN2020szs  II  0.022124999999999999  3.03968768768768705 0.0524100000000000 False -17.714 0.006209 3.9572451642610966e-02 4.7789232995030725e-03 2.4976231999137202e-03 2.4976231999137202e-03 7.7858559064389938e+00 1.9784065334116008e-01 3.066e+42 1.718e+40   1.4708377814836679   0.039502280436856566 59109.228139999788    4.712  0.0264000 59113.940139999788 0.0000000000000000  8.487005407652504e-02 0.0083179094662301778 -17.504252865675067 -17.664252865675067 0.011210 0.010750  2.20115315315315296  1.57225225225225262  2.72523723723723688  2.20115315315315296  0.074116681953559360 0.052408408408408658  0.07412 0.16570   0.00000000000000   0.000000000000000000 17.127747134324931 0.008534 ZTFR  3.29006506506506557  0.07505 -17.894350803389042 0.008799 2.7046559776186371e-07 2.1918296182301041e-07
ZTF20abyzprl SN2020tfv  II  0.052999999999999999  5.06115115115115088 0.1984000000000000 False -18.366 0.009499 4.2572100956314514e-04 7.1089814874839734e-05 2.6869466662779816e-05 2.6869466662779816e-05 6.9754838737423919e+00 8.2710910803530968e-01 5.678e+42 5.041e+40   1.8075617677751381   0.046486390693337626 59107.432870000135    9.915  0.0880200 59117.347870000136 0.0000000000000000  7.224455659676110e-02 0.0130487356393292463 -18.261977894655210 -18.361977894655208 0.018530 0.017700  2.42055055055054957  3.85087587587587699  3.41077577577577529  5.17117617617617586  0.198350434655968438 0.275062562562562729  0.15560 0.29630 113.75000000000000   0.307792879092025407 18.335022105344787 0.009759 ZTFR  6.87112712712712792  0.22120 -18.604659869994858 0.009773 1.2013930453254341e-07 9.0779367513033354e-08
ZTF20abzgegm SN2020tja  II  0.045999999999999999  1.96510510510510450 0.2456000000000000 False -18.943 0.044000 1.2111614418316239e+00 7.8235199146989221e-01 7.6442696633491319e-02 7.6442696633491319e-02 5.8853682773585971e+00 2.1630232895268611e+00 6.062e+42 2.366e+41   1.4467099692534986   0.271916542469421763 59110.172689999919   -1.843 -0.0719400 59108.329689999919 0.0000000000000000 -1.103626644106726e-02 0.0602723117300817957 -18.523228915957226 -18.953228915957226 0.069690 0.078530  1.27731831831831766  1.27731831831831855  1.67033933933933909  1.57208408408408351  0.245638138138138451 0.245638138138138451  0.24560 0.41970   0.00000000000000   0.000000000000000000 17.454771084042775 0.042390 ZTFg  2.07181081081081064  0.27900 -19.402383951566115 0.029490 5.3063397549341584e-08 5.4122751613852570e-08
ZTF20acbcfaa SN2020usa  IIn 0.263299999999999979 30.16116116116115720 1.1293333333333333 False -21.938 0.029430                    nan                    nan                    nan                    nan                    nan                    nan 1.745e+44 4.027e+42                  nan                    nan 59107.299569999799   50.655  1.1690000 59157.954569999798 0.0000000000000000  1.600306894058789e-02 0.0551514601369260116 -21.770796710881111 -21.880796710881111 0.053430 0.049640  1.90953153153153199  1.80344644644644614 24.88295795795795229 15.98541541541541378  0.691590141842814088 0.647466745545466349  3.01600 3.06200                nan                    nan 18.495203289118891 0.048970 ZTFR 29.52478078078078028  3.41000 -22.002904943659924 0.057570 1.4918305223299075e-09 1.4482649001030971e-09
ZTF20accdijx SN2020twk  II  0.025000000000000001  6.50810810810810736 2.3010000000000002 False -17.708 0.115200 1.1216098751270561e-03 1.1617366438305338e-03 7.0790631590619165e-05 7.0790631590619165e-05 4.9704538657500335e+00 2.4233825264363741e+01 2.934e+42 3.107e+41   1.4388563815638002   0.270755419799847963 59116.296370000113    8.360  0.8853000 59124.656370000113 0.0000000000000000 -1.371337315127619e-02 0.1643248402761331162 -17.628344327794867 -17.708344327794869 0.208100 0.202100  1.41009009009009034  7.59279279279279251  2.38630630630630591  8.56900900900900986  0.542342342342342243 1.947152520495815553  0.82610 0.90260   0.00000000000000   0.000000000000000000 17.473655672205133 0.069110 ZTFR 26.28672672672672661  0.39700 -17.836696084341504 0.069260 2.7502463449226131e-07 2.5284989107129245e-07
ZTF20accrldu SN2020uao  II  0.037773000000000001  2.67004504504504414 0.2876000000000000 True  -17.589 0.043840 1.1216098751270561e-03 1.1617366438305338e-03 7.0790631590619165e-05 7.0790631590619165e-05 4.9704538657500335e+00 2.4233825264363741e+01 2.579e+42 1.109e+41   1.4540906719686293   0.052210812561675611 59117.324039999861    6.695  0.2879000 59124.019039999861 0.0000000000000000 -8.422768395072922e-02 0.0652950710168543336 -17.354464165612214 -17.494464165612214 0.078010 0.087940  1.41009009009009034  7.59279279279279251  2.34963963963963884  1.81563063063063002  0.542342342342342243 1.947152520495815553  0.38880 0.23880  91.25000000000000   1.486677019248456855 18.495535834387788 0.046700 ZTFg  1.92489689689689669  0.12660 -17.684209550496988 0.039320 3.3643959543768318e-07 3.3662334941540929e-07
ZTF20acectxy SN2020ufp  II  0.052999999999999999  2.46532832832832849 0.1198000000000000 False -18.562 0.016880 1.1216098751270561e-03 1.1617366438305338e-03 7.0790631590619165e-05 7.0790631590619165e-05 4.9704538657500335e+00 2.4233825264363741e+01 6.354e+42 9.854e+40   1.5561555144077648   0.071294728260151777 59117.223890000023    7.081  0.1098000 59124.304890000021 0.0000000000000000 -5.652399734582758e-02 0.0385347505036987004 -18.442249373366128 -18.562249373366129 0.029750 0.028940  1.41009009009009034  7.59279279279279251  1.82219919919919882  2.25095195195195208  0.542342342342342243 1.947152520495815553  0.11980 0.22100   0.00000000000000   0.000000000000000000 18.268750626633874 0.016840 ZTFg  2.42997597597597625  0.27610 -18.671410418404154 0.033800 9.1640006971544621e-08 9.0481957588622576e-08
ZTF20acedqis SN2020ufx  II  0.050000000000000003  1.63790990990990970 0.0511800000000000 False -18.945 0.027940 1.9128400142514793e-01 6.7075669161003076e-02 1.2072928006748496e-02 1.2072928006748496e-02 6.2630170141100701e+00 1.1435431908769038e+00 7.379e+42 1.826e+41   1.5436501516901908   0.093788149942929347 59120.263439999893    2.267  0.0561100 59122.530439999893 0.0000000000000000 -9.268110144879671e-02 0.0392967328203425309 -18.711345250670593 -18.931345250670592 0.047450 0.049820  1.02369369369369378  1.02369369369369378  1.33080180180180196  1.12606306306306303  0.072386075266871588 0.072386075266871519  0.07239 0.16190  46.25000000000000   0.102384388873026547 17.698654749329407 0.026880 ZTFg  1.62905405405405368  0.07679 -19.202463785343674 0.028500 5.3526382989731762e-08 5.5889311761015277e-08
ZTF20acfdmex SN2020uim  II  0.018488999999999998  1.76992292292292230 0.0736200000000000 False -16.825 0.009572 7.3374999976382298e-03 7.5810211179879253e-04 4.6310777985093641e-04 4.6310777985093641e-04 5.4258727167038447e+00 2.4532893876130402e-01 1.246e+42 1.172e+40   1.3976298219752543   0.038635752808056263 59121.449049999937    4.009  0.0377000 59125.458049999936 0.0000000000000000 -8.939038922765263e-02 0.0149619467689895650 -16.722605111846285 -16.822605111846286 0.017690 0.018120  1.04113113113113087  1.24935735735735776  1.35347047047047031  1.56169669669669720  0.052056556556556277 0.052056556556556499  0.07362 0.07362  93.75000000000000   0.111811950006362251 17.689394888153721 0.010210 ZTFg  1.83273273273273318  0.08640 -16.909253659422085 0.010080 9.1383761121431924e-07 9.4187426490374430e-07
ZTF20acfvgdp SN2020upe  II  0.025999999999999999  4.05143243243243223 0.4188000000000000 False -16.711 0.029550 7.3374999976382298e-03 7.5810211179879253e-04 4.6310777985093641e-04 4.6310777985093641e-04 5.4258727167038447e+00 2.4532893876130402e-01 1.260e+42 3.833e+40   1.3994039154648790   0.042634072971862308 59124.382280000020    3.779  0.1150000 59128.161280000022 0.0000000000000000  4.335034304385132e-02 0.0464826025518243133 -16.592867958244273 -16.652867958244272 0.047260 0.050140  1.04113113113113087  1.24935735735735776  3.11648648648648585  3.32425225225225196  0.052056556556556277 0.052056556556556499  0.40570 0.69690  73.75000000000000   0.232542244800280462 18.467132041755729 0.016970 ZTFR  4.72932332332332450  0.46500 -16.890967065945251 0.015390 1.0935586553966366e-06 8.4928208401215692e-07
ZTF20acgided SN2020uqx  II  0.017000000000000001  1.96093693693693671 0.0516000000000000 True  -17.629 0.004483 2.8521442656423476e-03 1.9787280823518622e-04 1.8001365575486986e-04 1.8001365575486986e-04 6.3826690308442018e+00 1.8958458193152694e-01 2.082e+42 8.388e+39   1.4489627286796707   0.038554632120725206 59126.301020000130    3.104  0.0125100 59129.405020000129 0.0000000000000000  7.003756795686655e-03 0.0061376527315666375 -17.643030720094767 -17.613030720094766 0.009058 0.008660  1.23848648648648618  1.13527927927927919  1.65131531531531506  1.23848648648648640  0.051603603603603609 0.051603603603603609  0.00000 0.05160 141.25000000000000   1.309142799543353997 16.614969279905235 0.005198 ZTFR  1.96093693693693671  0.00000 -17.996157713132234 0.005331 2.9961452161020683e-07 2.8425986459537979e-07
ZTF20acgiglu SN2020urc  IIb 0.026727999999999998  9.95709209209209156 2.0990000000000002 False -17.127 0.103100                    nan                    nan                    nan                    nan                    nan                    nan 1.765e+42 1.800e+41                  nan                    nan 58314.189189999830   19.845  2.0230000 59147.133910000121 0.0000000000000000  1.627473426340238e-01 0.1405057754113970825 -16.609602115583456 -16.789602115583456 0.234600 0.210500  1.90953153153153199  1.80344644644644614  6.71803803803803845  8.39754754754754629  0.691590141842814088 0.647466745545466349  1.70600 1.15200                nan                    nan 18.008397884416542 0.031110 ZTFR  9.22047447447447510  1.71400 -17.434638190826526 0.029670 6.1683103655443674e-07 4.2812911228853613e-07
ZTF20acgnenc SN2020uwl  II  0.092999999999999999  3.64021021021020985 0.1471000000000000 False -20.384 0.017280 5.0147758222001171e-01 9.3565431780942099e-01 3.1650857897332484e-02 3.1650857897332484e-02 1.0404887798584131e+01 3.3785319258190860e-01 4.071e+43 5.647e+41   1.6375108175362063   0.318329086708708076 59129.359209999908    3.902  0.0541300 59133.261209999910 0.0000000000000000 -1.420774383273837e-02 0.0214467767413225041 -19.977958445758162 -20.247958445758162 0.031790 0.028650  2.39213813813813836  2.18412612612612600  3.01617417417417411  2.60015015015015027  0.187499493805435596 0.147086704261951196  0.18750 0.18750   0.00000000000000   0.000000000000000000 17.731041554241838 0.015070 ZTFg  3.64021021021020985  0.14710 -20.396400728327944 0.017470 8.2691426860278130e-09 7.7417700466536452e-09
ZTF20achmjjk AT2020vje  II  0.040703499999999997  8.48151851851852001 0.2905000000000000 False -18.198 0.024590 4.4706038124679536e-04 1.9991449543609751e-04 2.8216305374467740e-05 2.8216305374467740e-05 2.2772802885347003e+00 1.1166680054313360e-01 4.903e+42 1.111e+41   1.3265451363790994   0.047944863818037059 59129.347140000202   16.069  0.3641000 59145.416140000205 0.0000000000000000  8.851431724000491e-03 0.0323241326775662169 -17.719247203233945 -18.089247203233942 0.053000 0.050830  4.87977777777777888  5.34451851851851956  6.62255555555555731  5.69307407407407240  0.290462962962962645 0.246465996953577071  0.25980 0.31280   0.00000000000000   0.000000000000000000 18.062752796766055 0.026720 ZTFR  8.73761261261261524  0.37300 -18.288244770749689 0.026740 1.4627868429994006e-07 1.3268065725717542e-07
ZTF20achncvv SN2020vfu  IIn 0.128099999999999992  6.07441541541541774 0.1621000000000000 False -20.818 0.008867                    nan                    nan                    nan                    nan                    nan                    nan 5.231e+43 3.745e+41                  nan                    nan 59133.472939999774   14.497  0.1038000 59147.969939999777 0.0000000000000000  9.849385307810721e-02 0.0102404695029723759 -20.735300269328224 -20.815300269328226 0.017320 0.015340  1.90953153153153199  1.80344644644644614  4.69907607607607503  5.27213413413413434  0.691590141842814088 0.647466745545466349  0.16210 0.20660                nan                    nan 17.861699730671774 0.007885 ZTFR  6.73005105105105095  0.16700 -21.068991303378205 0.009103 4.9916347294924451e-09 4.1394763592628003e-09
ZTF20achnfaa SN2020vdu  II  0.055531999999999998  4.79408408408408260 0.4661000000000000 False -18.855 0.014770 4.3285418548916815e-01 2.0002201010970544e+00 2.7319678487985947e-02 2.7319678487985947e-02 7.4024018414425905e+00 6.0057876794059784e-01 7.661e+42 1.018e+41   1.4487962499218876   0.152898847066214927 59133.402879999951    4.115  0.0546800 59137.517879999948 0.0000000000000000  1.563833839369231e-01 0.0192647327870165905 -18.075243624866683 -18.665243624866683 0.061590 0.028640  3.02235735735735656  2.81391891891891888  3.96033033033032922  3.12657657657657673  0.561237671566375607 0.294776466559509287  0.58260 0.36850   0.00000000000000   0.000000000000000000 17.834756375133317 0.017120 ZTFR  5.24373573573573548  0.43140 -19.283838688348158 0.017940 6.1576388319193473e-08 4.3627728905434193e-08
ZTF20achusux SN2020vef  II  0.025600000000000001 10.51894094094094356 0.2745000000000000 False -18.756 0.012610 7.3959315906390059e-04 2.4082976801090641e-04 4.6679570152949895e-05 4.6679570152949895e-05 3.7800052281142102e+00 7.7128906053407054e-01 7.387e+42 7.649e+40   1.7177388303586936   0.044140675971348735 59133.428549999837   33.018  0.3419000 59166.446549999833 0.0000000000000000 -1.098102458439065e-01 0.0174972920686239652 -18.722023471838380 -18.792023471838380 0.022920 0.020870  5.32604604604604859  7.85591791791791394  7.32331331331331370 10.11948748748748628  0.094152081901774431 0.339470158988532111  0.14890 0.54900  88.75000000000000   0.298667620316464766 16.469976528161620 0.011250 ZTFg 12.96400200200200103  0.41950 -18.840346390355208 0.018130 6.4764055535730695e-08 6.6977682964359058e-08
ZTF20acitoie SN2020wgp  II  0.022220000000000000  2.13718618618618672 0.1439000000000000 False -16.710 0.011330 5.4426436217849131e-03 8.8414166901751128e-04 3.4351354071767923e-04 3.4351354071767923e-04 6.2266116944034771e+00 3.6718875823236896e-01 1.229e+42 1.409e+40   1.4281041379181947   0.040045153745809678 59138.444879999850    1.669  0.0191300 59140.113879999852 0.0000000000000000  8.447796795792328e-03 0.0176287078794699140 -16.590009714500958 -16.690009714500960 0.022330 0.020180  1.32302002002001950  1.22124924924924905  1.62833233233233132  1.62833233233233221  0.113783180782996193 0.071962802138593629  0.11380 0.16090  91.25000000000000   0.232874098599130497 18.022990285499041 0.028620 ZTFR  2.98016216216215923  0.18510 -17.002709759113912 0.026690 1.0830116325104719e-06 7.3929912744963470e-07
ZTF20aciubfx SN2020wgs  II  0.031070000000000000  2.12343843843843860 0.1131000000000000 False -17.415 0.015910 9.7108996057975100e-02 1.7724700441623692e-02 6.1290537079983108e-03 6.1290537079983108e-03 1.0140111422312659e+01 3.8635934532908678e-01 2.383e+42 3.685e+40   1.4211212702624769   0.041500510237127801 59138.463159999810    1.015  0.0157000 59139.478159999810 0.0000000000000000  2.379511661097027e-01 0.0216059571149600782 -16.958922159495206 -17.268922159495204 0.029520 0.027710  1.11227727727727732  1.61785785785785841  1.51674174174174237  2.12343843843843860  0.113051254628198747 0.159878617538492779  0.14300 0.22610  56.25000000000000   0.096810898600821482 18.024077840504795 0.011650 ZTFR  2.54657157157157155  0.11390 -17.731689468041974 0.011340 4.1962799354642130e-07 2.7596729203602338e-07
ZTF20aciwrpn SN2020wog  II  0.044999999999999998  2.97396996996997043 0.0751000000000000 True  -18.820 0.015840 7.7188659983193142e-01 2.1932900098027441e-01 4.8717777125712319e-02 4.8717777125712319e-02 7.2130105658797428e+00 4.9686216980359621e-01 6.756e+42 9.466e+40   1.4279706291692658   0.049939101645904926 59139.156690000091    6.107  0.0855600 59145.263690000094 0.0000000000000000 -1.260730480395367e-02 0.0212938398561054246 -18.466915204105362 -18.776915204105364 0.033470 0.029320  1.59319819819819841  2.12426426426426396  2.23047747747747760  2.65533033033032995  0.053106606606606377 0.106213213213213198  0.07510 0.16790  36.25000000000000   0.078573066938705138 17.596084795894637 0.015220 ZTFg  3.11104104104104096  0.11990 -19.104331928319926 0.015190 6.2711742954921959e-08 6.0904487472932105e-08
ZTF20acjbhhp SN2020wol  II  0.050474999999999999  2.93459459459459371 0.1959000000000000 False -18.922 0.014370 2.0503160772429702e-01 4.5168776558860924e-02 1.2940610927840551e-02 1.2940610927840551e-02 6.9154868666981075e+00 3.8115540831052286e-01 9.409e+42 1.184e+41   1.6423876351534727   0.073062346909675252 59139.325819999911    8.580  0.1079000 59147.905819999913 0.0000000000000000 -1.067534895234807e-01 0.0200313607782892610 -18.715043782384033 -18.885043782384034 0.027740 0.026000  1.63033033033033092  2.17377377377377368  2.28246246246246365  3.36934934934934827  0.121517648146609841 0.171851906076618127  0.12150 0.33060   0.00000000000000   0.000000000000000000 17.817956217615965 0.013660 ZTFg  3.35345345345345258  0.17670 -18.939035600769028 0.019400 5.5329553250429784e-08 5.7272545161280906e-08
ZTF20acknpig SN2020xhs  II  0.024376999999999999  1.10695895895895902 0.0503200000000000 False -16.830 0.011590 4.8750060687355887e-03 7.2817459339578981e-04 3.0768698302946045e-04 3.0768698302946045e-04 4.4193930633146294e+00 5.2524526858453680e-01 1.217e+42 1.434e+40   1.4083205447883553   0.039588217803729994 59143.258160000201    0.532  0.0062700 59143.790160000201 0.0000000000000000  3.361350494064297e-02 0.0178114814713251877 -16.772070000139635 -16.842070000139636 0.025880 0.023400  0.70442842842842834  0.60379579579579579  0.90569369369369346  0.80506106106106112  0.050316316316316279 0.050316316316316279  0.05032 0.07116 113.75000000000000   0.347883505903337720 18.167929999860366 0.015720 ZTFR  1.28057057057057122  0.09055 -17.124332743357538 0.014420 9.2337785855901545e-07 7.4212939431440504e-07
ZTF20aclkhnm AT2020xql  II  0.035999999999999997 12.93496496496496384 1.6140000000000001 False -17.066 0.041570 5.0924028693782715e+00 8.9681054931261042e+03 3.2140802558138343e-01 3.2140802558138343e-01 3.2144335709196219e+00 7.2024888614126636e-01 1.826e+42 7.783e+40   1.3305297376418301   0.055951092468782923 59144.316500000190   17.473  0.7448000 59161.789500000188 1.8999477836883525  5.637827251300749e-01 0.0556814786031245637 -16.371071076981249 -16.851071076981249 0.110300 0.079790  9.52483783783783977  6.11471071071071037 11.87664964964965009  5.76193893893893971  1.893354578141354994 1.387618794595821603  1.82600 1.37300   0.00000000000000   0.000000000000000000 18.356928923018753 0.025920 ZTFR 10.73711711711711736  0.86030 -19.025203048245878 0.024880 6.8941267894484509e-07 2.7477456003013562e-07
ZTF20acmaaan SN2020xyk  II  0.018720000000000001  1.50355855855855869 0.4041000000000000 True  -16.309 0.088540 2.0781705626940193e-03 2.4686232023535403e-03 1.3116415069854557e-04 1.3116415069854557e-04 4.1391560133388969e+00 3.4130376170960934e+00 7.716e+41 7.134e+40   1.3562022422251254   0.070956494581432841 59146.358479999937    0.137  0.0126700 59146.495479999940 0.0000000000000000 -1.501203322484912e-02 0.1433516823415604824 -16.313844307820137 -16.343844307820138 0.148400 0.168900  0.80189789789789767  1.00237237237237231  1.00237237237237231  1.90450750750750730  0.283513720711420725 0.586623390870736339  0.32090 0.60560   0.00000000000000   0.000000000000000000 18.136155692179862 0.063200 ZTFR  7.97537537537537489  1.70900 -16.566034264460885 0.056360 1.8653678939095809e-06 1.5203872474706885e-06
ZTF20acnzkxb SN2020ykd  II  0.026904210000000001  5.65027927927927909 0.2770000000000000 False -16.954 0.012650 1.3069102909839898e+00 9.4573474564288759e+01 8.2485904397512716e-02 8.2485904397512716e-02 3.9721033258588583e+00 2.2616145200919080e-01 1.617e+42 2.055e+40   1.3179903950672598   0.039134578377617496 59153.535139999818   10.679  0.1357000 59164.214139999815 1.3336828900881859  3.957515994326961e-01 0.0170983539068223257 -16.274896742447535 -16.784896742447533 0.030730 0.023640  3.76685285285285332  3.21290390390390357  4.76396096096096144  3.65606306306306283  0.323004967352143846 0.235020634939777373  0.32300 0.27700   0.00000000000000   0.000000000000000000 18.014103257552470 0.014090 ZTFR  6.61195695695695740  0.23770 -18.340048088200184 0.013540 7.8377210580223459e-07 4.0435936787792486e-07
ZTF20acpbboa SN2020ywo  II  0.047500000000000001 11.12810810810810480 0.8061000000000000 False -19.160 0.013360 4.9855529115956448e-04 2.0084019328337713e-04 3.1466416912594142e-05 3.1466416912594142e-05 7.2243263716696937e+00 1.6269190391538153e+00 1.218e+43 1.373e+41   2.2921411655019734   0.067250109489844112 59157.495099999942   23.522  0.2652000 59181.017099999939 0.0000000000000000  1.335269552419796e-01 0.0194383051103518938 -19.152617646825579 -19.172617646825579 0.021840 0.021860  6.80051051051050948  7.29509309309309373  8.90248648648648455  9.14977777777777845  1.136598768502923962 0.612014721501574765  1.13700 0.70490  36.25000000000000   0.066263647255451127 17.170382353174421 0.015280 ZTFR 15.63627627627627703  0.63620 -19.510239105437297 0.017200 3.9487723308490290e-08 2.4411269384117926e-08
ZTF20acpevli SN2020yyo  II  0.039641000000000003  2.18498798798798788 0.1471000000000000 False -18.128 0.012440 2.0181431970496908e-02 4.2523388928267201e-03 1.2737551151043066e-03 1.2737551151043066e-03 6.9702757610189998e+00 5.0636378314984043e-01 4.647e+42 5.344e+40   1.5640963021421446   0.051205247732178542 59161.471260000020    3.943  0.0453400 59165.414260000020 0.0000000000000000  4.474886166601522e-02 0.0173972878135974125 -17.996351401768944 -18.106351401768944 0.021720 0.021150  1.45665865865865829  1.35261161161161159  1.76879979979979929  1.76879979979980018  0.073572372529402463 0.073572372529402463  0.07357 0.11630   0.00000000000000   0.000000000000000000 18.038648598231056 0.014230 ZTFR  2.32801401401401353  0.11830 -18.248553497916149 0.014250 1.6063870519484048e-07 1.3765251338181868e-07
ZTF20acpgokr SN2020yzi  II  0.027000000000000000  2.08066166166166155 0.1549000000000000 False -16.722 0.018710 2.9452456384677864e-02 9.7474646583749526e-03 1.8588976752102204e-03 1.8588976752102204e-03 9.8179529861287502e+00 1.1899562711079614e+00 1.195e+42 2.318e+40   1.6372322718045376   0.983529925463059285 59162.498370000161    9.399  0.1823000 59171.897370000159 1.1547152249451227  3.426454673427664e-01 0.0261632523395876476 -16.443625006159227 -16.653625006159228 0.043770 0.037260  0.98557657657657671  1.53311911911911913  1.42361061061061100  2.08066166166166067  0.122434234569819542 0.197419271263506307  0.12240 0.29490   0.00000000000000   0.000000000000000000 18.296374993840775 0.017110 ZTFR  2.40918718718718683  0.12240 -17.985170602121180 0.015800 1.0802178035181162e-06 6.2481743698117445e-07
ZTF20acpkses SN2020aabm II  0.044999999999999998  4.46700700700700715 0.2597000000000000 False -18.099 0.020650 2.9452456384677864e-02 9.7474646583749526e-03 1.8588976752102204e-03 1.8588976752102204e-03 9.8179529861287502e+00 1.1899562711079614e+00 4.539e+42 8.828e+40   1.5035801989157198   0.046091189336411389 59167.254250000231    3.780  0.0735200 59171.034250000230 0.0000000000000000 -2.843780637156712e-02 0.0300906672994125483 -17.905110602989133 -18.045110602989133 0.042870 0.039970  0.98557657657657671  1.53311911911911913  3.22040040040040054  3.73981981981982026  0.122434234569819542 0.197419271263506307  0.29380 0.37460   0.00000000000000   0.000000000000000000 18.398889397010866 0.021120 ZTFg  4.62414014014014008  0.26270 -18.144568950787264 0.017350 1.6980437332526413e-07 1.6150210457469954e-07
ZTF20acpvbbh SN2020znl  II  0.042999999999999997  3.13204204204204206 0.2953000000000000 True  -20.025 0.030740 5.0408098722492944e-01 5.4955535469714922e-01 3.1815172324898867e-02 3.1815172324898867e-02 5.0610416226941197e+00 1.6073404255945496e+00 1.525e+43 3.686e+41   1.6642109442837383   0.682792481534408524 59168.400830000173    4.297  0.1039000 59172.697830000172 0.0000000000000000 -1.518823885246690e-02 0.0654266322489471253 -19.848304424208859 -20.078304424208859 0.075160 0.064970  1.98362662662662625  2.08802802802802834  2.61003503503503520  2.92323923923923923  0.334247571867634485 0.376424605983050831  0.33420 0.61100   0.00000000000000   0.000000000000000000 16.199695575791139 0.026250 ZTFg  3.15135135135135114  0.29710 -20.514817536780161 0.053950 1.1799209853134894e-08 1.2705965279614395e-08
ZTF20acqqdkl SN2020aafb IIn 0.080000000000000002  7.10036336336336404 0.3292000000000000 False -19.289 0.013050                    nan                    nan                    nan                    nan                    nan                    nan 1.219e+43 1.424e+41                  nan                    nan 59171.215489999857   16.283  0.1902000 59187.498489999860 0.0000000000000000  1.743501752812513e-01 0.0167729596635845073 -19.282685203575273 -19.322685203575272 0.022630 0.022220  1.90953153153153199  1.80344644644644614  5.35437237237237085  6.16916816816816826  0.691590141842814088 0.647466745545466349  0.32920 0.52060                nan                    nan 18.238314796424728 0.014810 ZTFR  8.29373573573573353  0.54050 -19.659746591904455 0.015580 3.6213563828573637e-08 2.6052373084736621e-08
ZTF20acrzwvx SN2020aatb II  0.009953999999999999  7.70421621621621711 0.5223000000000000 False -16.415 0.014190 5.9709823013719670e-03 2.7303581877382386e-03 3.7685974214755191e-04 3.7685974214755191e-04 7.6902323895734916e+00 1.5973196007954478e+00 8.226e+41 1.116e+40   1.3331002583943075   0.040069347327576464 59179.371999999974   13.184  0.1788000 59192.555999999975 1.5146506618313682  4.494512349647977e-01 0.0181721936623596286 -16.104850326771505 -16.384850326771502 0.026610 0.024800  2.71913513513513649  7.02443243243243209  3.96540540540540576  8.72389189189189196  0.240339861627081486 0.484006266221231385  0.33030 0.53440  86.25000000000000   0.199260426316587913 16.232149673228495 0.018560 ZTFR 10.41709809809809606  0.41380 -18.170154323324940 0.019000 1.5700185393638356e-06 7.2655744630729653e-07
ZTF20actawpa SN2020aasd II  0.025000000000000001  0.62645045045045045 0.0522000000000000 False -18.385 0.015600 3.7137969452225572e-01 3.2234110170630825e-02 2.3439703695711075e-02 2.3439703695711075e-02 3.9454374471234548e+00 4.1220999682082482e-01 6.039e+42 7.972e+40   1.5610942988833940   0.045544062350066479 59175.518000000156    4.304  0.0568200 59179.822000000153 0.0000000000000000 -5.724217415910005e-02 0.0246805893173260744 -18.135096664494931 -18.285096664494930 0.029170 0.027260  0.31322522522522522  0.41763363363363348  0.41763363363363348  0.41763363363363393  0.000000000000000000 0.052204204204204130  0.00000 0.05220   0.00000000000000   0.000000000000000000 16.835903335505069 0.014340 ZTFg  0.62745345345345349  0.07395 -18.366658235382424 0.021790 1.0793731142744747e-07 1.0648149145892780e-07
ZTF20actkmks SN2020aaun II  0.028129999999999999  2.24292092092092155 0.0720900000000000 False -17.231 0.014740 2.6316242889665186e-03 8.5215462267869586e-04 1.6609549332297961e-04 1.6609549332297961e-04 6.9233296524798726e+00 6.8976260984591597e-01 1.957e+42 2.833e+40   1.4831407127327045   0.042163939277956447 59179.491500000004    1.849  0.0267600 59181.340500000006 0.0000000000000000  1.846449756387862e-01 0.0205856362383803129 -17.146917968810872 -17.216917968810872 0.027690 0.026870  1.32536236236236249  1.42731331331331313  1.73316616616616681  1.73316616616616570  0.113984628348536565 0.113984628348536773  0.11400 0.16120   0.00000000000000   0.000000000000000000 18.034082031189129 0.020630 ZTFR  2.61571571571571582  0.18860 -17.517304395472234 0.019760 5.3646833774749164e-07 3.7997303385043148e-07
ZTF20actkulc SN2020aaut II  0.075700000000000003  7.21835435435435357 0.4067000000000000 False -19.323 0.015110 4.2783939665091844e-04 1.3747755571622640e-04 2.7003169087502049e-05 2.7003169087502049e-05 1.0094811535392818e+01 2.2094617318533043e+00 1.488e+43 1.972e+41   2.0913085172906043   0.068390199055394604 59179.516420000233   12.674  0.1679000 59192.190420000232 0.0000000000000000  1.447989649270767e-01 0.0194444482365383128 -19.222506100745129 -19.302506100745127 0.024640 0.024730  2.81966966966967192  5.97769969969969850  4.51147147147147365  6.76720720720720692  0.319009207060713229 0.454658072838734106  0.45470 0.64300   0.00000000000000   0.000000000000000000 18.180493899254873 0.014970 ZTFR  7.79358958958958858  0.38440 -19.512860787240069 0.015970 3.4140785254472165e-08 2.5457471702955911e-08
ZTF20actnuls SN2020aawo II  0.030360000000000002  1.82643243243243214 0.0717500000000000 False -17.121 0.017390 2.1512033557110056e-02 6.5668171103488403e-03 1.3577363003637126e-03 1.3577363003637126e-03 9.2260900954551737e+00 7.3719141227453200e-01 1.843e+42 3.210e+40   1.4180809249792565   0.040069405554636429 59180.498800000176    1.367  0.0238100 59181.865800000174 0.0000000000000000  1.610943407583711e-01 0.0249273275099934112 -16.853829382244793 -17.023829382244795 0.038030 0.034620  1.11615315315315300  1.21762162162162202  1.52202702702702686  1.42055855855855873  0.113445196534144851 0.113445196534144657  0.11340 0.16040  78.75000000000000   0.104616550649308165 18.349170617755203 0.016400 ZTFR  2.14731831831831776  0.14460 -17.348870701599104 0.015370 6.2858928149352796e-07 4.5814796389717638e-07
ZTF20actpavu SN2020aazt II  0.031500000000000000  3.13609609609609663 1.3570000000000000 True  -17.199 0.053680 2.1512033557110056e-02 6.5668171103488403e-03 1.3577363003637126e-03 1.3577363003637126e-03 9.2260900954551737e+00 7.3719141227453200e-01 1.884e+42 1.011e+41   1.4308253274778875   0.106270113375314210 59181.154050000012    4.432  0.2378000 59185.586050000013 0.0000000000000000  1.691684233789914e-02 0.1008513882189086691 -17.210003129641027 -17.200003129641026 0.111100 0.109200  1.11615315315315300  1.21762162162162202  2.19526726726726817  6.48126526526526447  0.113445196534144851 0.113445196534144657  0.51740 0.86520   0.00000000000000   0.000000000000000000 18.393996870358976 0.038300 ZTFR 16.69795495495495175  7.27800 -17.410773477089371 0.035710 5.6624932449015231e-07 4.5089524334250735e-07
ZTF20actqnhg SN2020aaxf IIb 0.014813000000000000  5.01225225225225302 0.3479000000000000 False -16.549 0.017300                    nan                    nan                    nan                    nan                    nan                    nan 9.441e+41 1.615e+40                  nan                    nan 58325.187280000187   19.220  0.3287000 59197.702199999971 0.0000000000000000  3.755839637812954e-01 0.0299959036581144388 -16.210445209996202 -16.510445209996206 0.053800 0.033680  1.90953153153153199  1.80344644644644614  3.69951951951951941  4.41555555555555479  0.691590141842814088 0.647466745545466349  0.29830 0.53370                nan                    nan 17.099554790003797 0.023900 ZTFR  5.37027027027026982  0.32130 -17.987542330793268 0.023270 1.3236039849376212e-06 7.3419058865523446e-07
ZTF20acufmte SN2020abdr II  0.029999999999999999  2.69889889889889822 0.1207000000000000 False -18.050 0.010290 9.0366963821082221e-03 1.6612958795812205e-03 5.7035289949603689e-04 5.7035289949603689e-04 4.6252873757681332e+00 3.2918831204573884e-01 3.392e+42 3.191e+40   1.5621683231149657   0.050657384163844889 59185.225939999800    7.848  0.0738400 59193.073939999798 0.0000000000000000  2.711779130224556e-02 0.0144134283713061549 -17.995491867033468 -18.105491867033468 0.018910 0.017660  1.51138338338338230  1.94320720720720796  2.05116316316316372  3.02276676676676637  0.152672777051865133 0.194620367345465617  0.12070 0.22260   0.00000000000000   0.000000000000000000 17.435508132966532 0.010480 ZTFR  2.99448648648648685  0.12400 -18.364299477644050 0.010600 1.7398494656844439e-07 1.5628663151660594e-07
ZTF20acuhgar SN2020abdi II  0.052908999999999998 18.46255855855855543 0.5462000000000000 False -19.061 0.013790 1.8654099257900790e-04 2.5573692969971831e-05 1.1773572054822600e-05 1.1773572054822600e-05 3.4225413912460061e+00 7.0933244370313986e-01 1.123e+43 1.339e+41   1.7958367746518160   0.063922991682897015 59179.507619999815   39.728  0.4736000 59219.235619999818 0.0000000000000000  9.130453092562263e-02 0.0192594039733803464 -19.010333399347868 -19.060333399347869 0.023450 0.022090  9.65088288288287899 12.44824024024024212 13.56718318318317884 13.70705105105105304  0.494507589197366704 0.659755413223226062  0.44780 0.95120   0.00000000000000   0.000000000000000000 17.691666600652130 0.016630 ZTFR 18.92713513513513490  0.71690 -19.223297952596123 0.017920 4.5980375521145805e-08 3.6600172144117884e-08
ZTF20acvevsn SN2020abqw II  0.014170000000000000  1.73345545545545487 0.2163000000000000 False -14.957 0.024150 3.0565196244001564e-04 2.4274644943295354e-04 1.9291284739794079e-05 1.9291284739794079e-05 9.5627852013633081e+00 1.8796609530075692e+00 2.500e+41 7.101e+39   1.2976776761540649   0.038704795844246416 59191.509769999888    1.866  0.0530000 59193.375769999890 1.4188965470735033  4.210375510603868e-01 0.0374845849439535417 -14.922050103811355 -14.912050103811355 0.053750 0.048650  1.01967967967967965  1.12164764764764735  1.32558358358358364  1.42755155155155133  0.183825368481689233 0.183825368481689067  0.21630 0.29730   0.00000000000000   0.000000000000000000 18.376949896188645 0.025420 ZTFR  3.36048048048048109  0.32660 -16.646407841300199 0.021470 1.1916048956371821e-05 4.4937045225837412e-06
ZTF20acvjagm SN2020abtf II  0.014000000000000000  2.19091591591591595 0.1881000000000000 False -17.193 0.029930 2.3026766840575526e-02 8.0631013318765189e-03 1.4533389944962924e-03 1.4533389944962924e-03 8.4449837470808635e+00 4.0704331391179061e-01 1.908e+42 5.160e+40   1.3747512731342904   0.038505369712018532 59188.443380000070    4.225  0.1143000 59192.668380000068 0.0000000000000000 -6.584773298729729e-02 0.0444183244036403871 -16.980882112325862 -17.030882112325862 0.044850 0.047340  1.46061061061061048  1.35628128128128145  1.87792792792792795  1.56493993993993996  0.147543952490826552 0.233287472427343046  0.14750 0.28090  93.75000000000000   0.217714307876207158 16.747117887674136 0.029370 ZTFg  2.18826726726726717  0.18790 -17.202431761386311 0.032410 5.4239273648342288e-07 5.4674439128997853e-07
ZTF20acvjlev SN2020abue II  0.028034000000000000  2.37214614614614483 0.0762400000000000 False -17.412 0.010200 9.7606254816871452e-03 1.7421514951632064e-03 6.1604382940178069e-04 6.1604382940178069e-04 5.9620434622164264e+00 3.4402173604952146e-01 2.301e+42 2.259e+40   1.4773563576768405   0.039950274646034914 59192.362220000010    7.717  0.0757500 59200.079220000007 0.0000000000000000  1.066851361516896e-02 0.0149700978311377367 -17.298212668461666 -17.408212668461665 0.021860 0.019290  1.40172272272272203  1.50954754754754816  1.83302202202202125  1.94084684684684738  0.054598130429131336 0.054598130429131780  0.07624 0.17050  96.25000000000000   0.141798493457905656 17.950787331538336 0.015050 ZTFR  2.70320220220220264  0.08311 -17.595922017796504 0.014540 4.1765956780999607e-07 3.4280395940204375e-07
ZTF20acwgxhk SN2020acbm II  0.021614999999999999  1.88960960960961089 0.0668100000000000 False -17.793 0.015030 1.7112334230466535e-02 3.8038495683581121e-03 1.0800483974227415e-03 1.0800483974227415e-03 5.8567818204782283e+00 4.8503099175270847e-01 3.348e+42 4.484e+40   1.4670772676583463   0.049063597726821458 59214.197290000040   -5.614 -0.0751800 59208.583290000039 0.0000000000000000 -1.205434389458162e-01 0.0222559579184258768 -17.709568163349502 -17.789568163349504 0.038540 0.029700  1.13376576576576582  1.13376576576576404  1.51168768768768658  1.41720720720720728  0.047240240240240539 0.047240240240240539  0.06681 0.10560   0.00000000000000   0.000000000000000000 17.095431836650498 0.014540 ZTFg  2.08568568568568580  0.05214 -17.859282655724162 0.037140 2.4213734864676539e-07 2.2484176506231070e-07
ZTF20acwobku SN2020acct IIn 0.034710999999999999  2.62618218218218269 0.1597000000000000 False -18.182 0.015860                    nan                    nan                    nan                    nan                    nan                    nan 4.898e+42 7.022e+40                  nan                    nan 59196.422939999960    0.906  0.0129900 59197.328939999963 0.0000000000000000 -9.044067924590138e-02 0.0233406609637196935 -16.884708947893397 -17.634708947893397 0.052430 0.033250  1.90953153153153199  1.80344644644644614  2.42416816816816905  1.51510510510510521  0.691590141842814088 0.647466745545466349  0.20820 0.11290                nan                    nan 17.747291052106604 0.015570 ZTFg  2.32624624624624676  0.11310 -18.156442467266714 0.014640 1.4697964641449181e-07 1.5273003739550895e-07
ZTF20acwqqjs SN2020acat IIb 0.007932000000000000  4.75367367367367422 0.6656000000000000 False -17.495 0.035790                    nan                    nan                    nan                    nan                    nan                    nan 2.573e+42 7.415e+40                  nan                    nan 58472.269429999869   10.440  0.3009000 59206.981269999931 0.0000000000000000 -1.455733178499585e-02 0.0834712228973816944 -17.071859311548241 -17.341859311548241 0.098500 0.082220  1.90953153153153199  1.80344644644644614  3.86926926926926917  4.20092092092092173  0.691590141842814088 0.647466745545466349  0.58760 0.81610                nan                    nan 15.213140688451759 0.031300 ZTFg  4.70520720720720753  0.58160 -17.523897436350165 0.059310 3.5098915723080500e-07 3.3260170372553786e-07
ZTF20acyqzeu SN2020adfj II  0.022112000000000000  2.48268768768768666 0.1527000000000000 False -17.854 0.016210 3.5818156448328316e-02 8.9361581035357351e-03 2.2606701078675311e-03 2.2606701078675311e-03 7.0004220433963074e+00 5.4240472360252756e-01 3.616e+42 5.194e+40   1.5165542315577587   0.039583389889937211 59206.364459999837    7.835  0.1126000 59214.199459999836 0.0000000000000000  1.706930057439138e-02 0.0218175432163551196 -17.662184140961234 -17.822184140961234 0.025980 0.027080  1.61914414414414409  1.51120120120120038  2.05091591591591538  2.05091591591591538  0.120683879055901069 0.120683879055901069  0.12070 0.22250 103.75000000000000   0.111303450041514651 17.008815859038769 0.017990 ZTFR  2.87167167167167214  0.11490 -17.992982823444748 0.018870 2.2289250305658300e-07 1.8205416298711089e-07
ZTF20adadlqm SN2020adnx II  0.021000999999999999  0.50370870870870865 0.0000000000000000 True  -18.185 0.012190 4.4443199498467839e-02 1.4333366606917031e-02 2.8050414249856967e-03 2.8050414249856967e-03 4.4781442932808439e-02 1.7311347087692976e-02 3.796e+42 3.988e+40   1.4036043188566973   0.048755844589621344 59210.220600000117    0.641  0.0067330 59210.861600000120 0.0000000000000000  5.609928535297470e-02 0.0213094034970621148 -17.370433779174967 -17.060433779174964 0.023830 0.032780  0.20148348348348355  0.40296696696696688  0.30222522522522510  0.50370870870870887  0.000000000000000000 0.000000000000000000  0.00000 0.00000  78.75000000000000   0.460934768566404585 16.502566220825035 0.017870 ZTFR  0.60538738738738740  0.07135 -18.521890378781826 0.019220 1.4063017019054900e-07 1.2351263548973142e-07
ZTF20adadlqv SN2020adqw II  0.019000000000000000  3.24276276276276221 0.2150000000000000 False -16.319 0.017940 4.4443199498467839e-02 1.4333366606917031e-02 2.8050414249856967e-03 2.8050414249856967e-03 4.4781442932808439e-02 1.7311347087692976e-02 4.851e+41 9.346e+39   1.3955159917228341   0.040760351477827306 59213.220600000117    1.235  0.0237900 59214.455600000118 0.9835554638273329  2.918562207202768e-01 0.0263617123637108174 -16.409725797963940 -16.429725797963940 0.035880 0.035410  0.20148348348348355  0.40296696696696688  2.83741741741741738  2.12806306306306237  0.000000000000000000 0.000000000000000000  0.25330 0.25330  71.25000000000000   0.142877039411326762 17.772274202036058 0.013240 ZTFR  4.52454154154153798  0.32640 -17.904229814641312 0.011770 1.8412915156867801e-06 1.1830083551416949e-06
ZTF20adaduxg SN2021ad   II  0.029999999999999999  2.03145045045044981 0.6194000000000000 False -17.291 0.079460 4.4443199498467839e-02 1.4333366606917031e-02 2.8050414249856967e-03 2.8050414249856967e-03 4.4781442932808439e-02 1.7311347087692976e-02 1.456e+42 1.161e+41   1.4696111317310225   0.058884671532349643 59219.255630000029   -3.361 -0.2681000 59215.894630000032 0.0000000000000000  3.879564663497703e-02 0.1164160086984639270 -17.323557920712734 -17.343557920712733 0.127600 0.124800  0.20148348348348355  0.40296696696696688  1.54777177177177094  1.93471471471471457  0.000000000000000000 0.000000000000000000  0.55150 1.58400   0.00000000000000   0.000000000000000000 18.076442079287268 0.036650 ZTFR  2.74151651651651562  1.00800 -17.799456234530862 0.034050 4.9649133583372484e-07 4.1473893083271449e-07
ZTF21aadkhte SN2021zj   II  0.045928999800000002  2.45213613613613557 0.1508000000000000 False -18.669 0.022550 1.4369555273907814e-01 3.1678412315980259e-02 9.0693735502374671e-03 9.0693735502374671e-03 7.4438315242212170e+00 4.7619363085528388e-01 8.064e+42 1.609e+41   1.6875361163986828   0.072743392201373699 59225.412130000070    6.508  0.1299000 59231.920130000071 0.0000000000000000 -2.553232371363094e-01 0.0367448785390987187 -18.460235795380395 -18.620235795380395 0.051780 0.044050  1.49260460460460376  1.59921921921921939  1.91906306306306185  2.13229229229229222  0.192202229853412565 0.150775833935168663  0.16860 0.21980 113.75000000000000   0.264878782869870044 17.888764204619605 0.021670 ZTFg 64.36228228228226556  2.61700 -18.609874063394503 0.038410 7.7465194154075149e-08 7.9862774648814670e-08
ZTF21aaeoqxf SN2021aek  II  0.022290000000000001  4.28820820820820714 0.7581000000000000 False -17.662 0.069670 8.6373298238647145e-02 2.0124814641408983e-01 5.4514679929918621e-03 5.4514679929918621e-03 6.9438688486501476e+00 8.4049865351500053e-01 2.864e+42 1.816e+41                  nan                    nan 59227.459850000218    7.098  0.4500000 59234.557850000216 0.0000000000000000  0.000000000000000e+00 0.0978194154143746247 -17.431409837199830 -17.561409837199829 0.131900 0.125600  2.57292492492492375  2.57292492492492508  3.43056656656656589  2.68013013013012902  0.796859975325483916 0.758055275790959548  0.79690 0.92220   0.00000000000000   0.000000000000000000 17.282590162800172 0.068850 ZTFg  4.28820820820820714  0.79690 -17.766929248028934 0.069670 2.9075175021234912e-07 2.6856138211474856e-07
ZTF21aafkwtk SN2021apg  II  0.026897999999999998  2.04034034034034040 0.1141000000000000 True  -17.015 0.019920 1.2685013865226739e-02 1.7571134485273275e-03 8.0061718710655876e-04 8.0061718710655876e-04 6.6990782777960387e+00 3.5154504091863004e-01 1.738e+42 3.451e+40   1.4165654776584831   0.043424411228341050 59234.445900000166    1.915  0.0380200 59236.360900000167 0.0000000000000000 -2.282347027149356e-01 0.0341428040421243306 -16.899568612207585 -16.969568612207585 0.037850 0.038480  1.32622122122122121  1.22420420420420495  1.63227227227227267  1.63227227227227267  0.114058492455901384 0.114058492455901189  0.11410 0.16130  81.25000000000000   0.158127597994469266 18.371431387792416 0.021560 ZTFg  2.60628428428428549  0.18730 -17.009518377951650 0.016730 7.2041363517809475e-07 6.8474112287086144e-07
ZTF21aagqbvp SN2021bmk  II  0.032438000000000002  7.00040840840840861 0.7831000000000000 False -17.539 0.027230 1.9317553628754819e-01 6.3084089250710806e-01 1.2192312607895864e-02 1.2192312607895864e-02 2.4325055533553224e+00 2.2026298081210260e-01 2.829e+42 7.402e+40   1.3736996426297197   0.045675147968671323 59249.392409999855    9.272  0.2426000 59258.664409999852 0.0000000000000000  2.060259370432291e-01 0.0406804273320732282 -16.879939738544152 -17.359939738544153 0.062750 0.051040  4.37525525525525616  4.04711111111111066  5.68783183183183283  4.48463663663663592  0.905292014553091828 0.541410215572287412  0.88360 0.59160   0.00000000000000   0.000000000000000000 18.008060261455849 0.028870 ZTFR  7.74906606606606729  0.80980 -17.812958670130026 0.028450 3.5497023864441840e-07 2.2940577234838823e-07
ZTF21aaiaqhh SN2021can  II  0.020700000000000000  1.85345945945945934 0.0514800000000000 True  -18.098 0.025910 5.2873107216838822e-01 1.9972518612801016e-01 3.3370967366122252e-02 3.3370967366122252e-02 8.7473836332866153e+00 1.9866232985318888e-01 4.682e+42 1.034e+41   1.4224025106745972   0.038948617242219569 59255.330029999837    2.867  0.0633200 59258.197029999836 0.0000000000000000 -2.174054916448291e-01 0.0377564123201761248 -17.540391808521093 -17.810391808521093 0.049320 0.044340  1.13266966966966942  1.13266966966966987  1.54454954954954937  1.33860960960960962  0.051484984984984994 0.072810764024340863  0.05148 0.11510  46.25000000000000   0.083906109131830928 16.715608191478911 0.023990 ZTFg  1.86255855855855890  0.11570 -17.920773003779072 0.026680 1.5845076646248080e-07 1.9110077273832429e-07
ZTF21aaipypa SN2021cgu  II  0.025478000000000001  3.75466966966966975 0.0758600000000000 True  -18.126 0.009812 2.1111933158760969e-02 4.7759343643695683e-03 1.3324838837018302e-03 1.3324838837018302e-03 6.7876887347197963e+00 2.6578116502357130e-01 4.525e+42 3.891e+40   1.6288185556203039   0.042725338956887356 59256.352950000204    7.169  0.0616500 59263.521950000206 0.0000000000000000  8.513613357343885e-02 0.0125401789652360308 -18.001696955778804 -18.101696955778806 0.018080 0.017440  2.46735435435435502  2.36007807807807790  3.11101201201201238  2.89645945945945948  0.075855782415396783 0.075855782415396478  0.07586 0.11990 121.25000000000000   1.523794563045354877 16.955303044221196 0.017220 ZTFR  4.29769369369369514  0.08441 -18.371672056492489 0.018430 1.5458916205881814e-07 1.1331239687023940e-07
ZTF21aaizyqc SN2021ckb  II  0.070264999999999994  9.13078078078078192 0.3898000000000000 True  -19.001 0.013170 2.1111933158760969e-02 4.7759343643695683e-03 1.3324838837018302e-03 1.3324838837018302e-03 6.7876887347197963e+00 2.6578116502357130e-01 1.114e+43 1.319e+41   1.4891134398631394   0.336674377970959005 59255.390879999846   21.622  0.2561000 59277.012879999849 0.0000000000000000 -8.770590374305698e-02 0.0205338257005643621 -18.861035351512580 -18.971035351512580 0.024730 0.023880  2.46735435435435502  2.36007807807807790  6.20893093093092929  8.40031831831831965  0.075855782415396783 0.075855782415396478  0.34430 0.54450  36.25000000000000   0.102513117186765312 18.490964648487420 0.012860 ZTFg  8.98250750750750804  0.44370 -18.950505659878782 0.014870 5.2465518576359949e-08 5.3842134908667620e-08
ZTF21aajgdeu SN2021cjd  II  0.027928999999999999  1.75875975975975929 0.1865000000000000 True  -16.713 0.038060 1.4568688493780445e-02 1.4662648997847397e-02 9.1950568802265148e-04 9.1950568802265148e-04 1.9942364299788348e+01 2.9671445322165191e+00 1.302e+42 5.135e+40   1.4996966905132392   0.057406971938159974 59252.490530000068    3.353  0.1322000 59255.843530000071 1.2243867777320248  3.633195186148441e-01 0.0543966347190284194 -16.463240472999466 -16.503240472999465 0.077730 0.077960  1.13802102102102110  0.93110810810810829  1.44839039039039030  1.03456456456456469  0.186508779265780744 0.186508779265780633  0.21950 0.21950  86.25000000000000   0.323507769009909407 18.262759527000533 0.034420 ZTFR  2.10246846846846758  0.21060 -18.093746537076875 0.032320 1.0967038188326909e-06 5.1002987281958795e-07
ZTF21aakupth SN2021cvd  IIn 0.023483000000000000  4.33466066066066169 0.3240000000000000 False -16.115 0.019890                    nan                    nan                    nan                    nan                    nan                    nan 7.544e+41 1.631e+40                  nan                    nan 59256.425910000224   11.034  0.2385000 59267.459910000223 0.0000000000000000  5.223823579109812e-01 0.0289094337466457643 -15.811038316131445 -16.001038316131442 0.045350 0.041190  1.90953153153153199  1.80344644644644614  2.88977377377377476  3.66778978978978909  0.691590141842814088 0.647466745545466349  0.27790 0.40070                nan                    nan 18.423961683868558 0.017280 ZTFR  5.33532332332332260  0.20460 -17.924153766984304 0.015590 2.4731012693047696e-06 1.0557047598345264e-06
ZTF21aalimya SN2021dex  IIb 0.055000000000000000  2.53300100100100067 0.4937000000000000 True  -18.470 0.046880                    nan                    nan                    nan                    nan                    nan                    nan 6.392e+42 2.778e+41                  nan                    nan 58478.137649999931  -18.372 -0.7986000 59242.017099999794 0.0000000000000000 -1.002874875767503e-01 0.0713416292575719813 -14.026179427692641 -17.216179427692644 1.758000 0.139600  1.90953153153153199  1.80344644644644614  2.36958158158158128  1.30735535535535519  0.691590141842814088 0.647466745545466349  0.64600 0.35140                nan                    nan 18.467820572307357 0.047200 ZTFg  9.52230730730730635  0.48590 -18.466697253766256 0.019320 1.0465437270642122e-07 1.0760890267581474e-07
ZTF21aaluqkp SN2021dhx  II  0.025114000000000001  1.36132132132132000 0.1087000000000000 False -16.836 0.019670 3.2584087717660872e-03 1.0213811309494245e-03 2.0565512131177097e-04 2.0565512131177097e-04 5.4970468196908895e+00 9.4067675311601473e-01 1.333e+42 2.659e+40   1.3984919628297057   0.040695913018790872 59275.334809999913   -2.860 -0.0570600 59272.474809999912 0.0000000000000000  1.401841525421545e-01 0.0288387762292577100 -16.753199328195645 -16.823199328195646 0.037840 0.037080  0.77789789789789765  0.97237237237237295  1.06960960960960971  1.16684684684684736  0.108714536203368212 0.137514219668591314  0.06876 0.15370   0.00000000000000   0.000000000000000000 18.226800671804355 0.028110 ZTFR  1.45237037037037098  0.16400 -17.086103337810446 0.025920 9.1773330801128823e-07 6.9997977662999715e-07
ZTF21aamwqim SN2021dru  II  0.025878000000000002  4.17083283283283279 0.7028000000000000 True  -16.506 0.049520 2.3916547950474984e-01 4.1338439382635750e-01 1.5094977072038189e-02 1.5094977072038189e-02 1.0898901089871156e+01 1.5105120904550073e+00 9.869e+41 5.164e+40   1.3258821541031904   0.042757308104548600 59269.376660000067    9.649  0.5048000 59279.025660000065 1.5659029782826985  4.646596374726109e-01 0.0675610880301864142 -16.121478071342974 -16.421478071342975 0.112200 0.100600  2.30493393393393475  2.74396896896896791  3.07324524524524545  3.40252152152152210  0.543278138290556711 0.715539564092157243  0.58340 1.03100   0.00000000000000   0.000000000000000000 18.221521928657022 0.023510 ZTFR  5.71401401401401365  0.41200 -18.251810130802237 0.021790 1.4510659435391244e-06 6.3419546688466743e-07
ZTF21aamzuxi SN2021dvl  II  0.034000000000000002  2.76363863863863912 0.1236000000000000 False -17.607 0.016510 2.0542234479731268e-02 4.6575607416023922e-03 1.2965272376351347e-03 1.2965272376351347e-03 6.2248666548331615e+00 3.8377038542485842e-01 2.896e+42 4.594e+40   1.4615953238794681   0.040685246939153527 59272.236239999998   10.435  0.1655000 59282.671239999996 0.0000000000000000 -1.026850610976311e-01 0.0251751337406642753 -17.482020800923081 -17.582020800923079 0.033290 0.031370  1.54763763763763684  1.98981981981981981  2.10036536536536467  3.53745745745745843  0.123593677224819079 0.123593677224819870  0.12360 0.39080   0.00000000000000   0.000000000000000000 18.279979199076919 0.017230 ZTFg  3.44179779779779693  0.24470 -17.612582746637347 0.025810 3.2460979192382202e-07 3.2046956605049880e-07
ZTF21aanefkx SN2021elz  IIn 0.260000000000000009  7.46521621621621634 0.5835000000000000 False -21.978 0.023400                    nan                    nan                    nan                    nan                    nan                    nan 1.722e+44 3.151e+42                  nan                    nan 59269.483090000227   18.377  0.3362000 59287.860090000228 0.0000000000000000  5.688690977600785e-02 0.0278521226648194738 -21.850953985639258 -21.950953985639256 0.036740 0.036500  1.90953153153153199  1.80344644644644614  5.21380180180180197  7.22822522522522348  0.691590141842814088 0.647466745545466349  0.50970 0.92740                nan                    nan 18.356046014360743 0.019320 ZTFR  8.57055055055054815  0.74380 -22.129051559364573 0.022930 1.4005919805450685e-09 1.2653077483834382e-09
ZTF21aanzcuj SN2021enz  II  0.024000000000000000  2.15341441441441361 0.1146000000000000 False -16.442 0.016110 2.1247582942267424e-03 4.7989616170047815e-04 1.3410454469177968e-04 1.3410454469177968e-04 5.8410412763894426e+00 5.0384510259179027e-01 1.016e+42 1.718e+40   1.3907473744626320   0.038434170943551955 59281.312530000228    2.441  0.0412700 59283.753530000227 0.0000000000000000  1.995469486479351e-02 0.0257670140785406961 -16.392162261971954 -16.432162261971957 0.028610 0.029540  1.28179429429429437  1.33306606606606604  1.69196846846846860  1.64069669669669649  0.118543174877950241 0.118543174877950241  0.14500 0.18490  96.25000000000000   0.231833891924968449 18.415837738028046 0.019830 ZTFR  4.05124324324323482  0.61440 -16.749348480960315 0.017950 1.5765213985478592e-06 9.8060775985480475e-07
ZTF21aaoqbbw SN2021ezt  IIn 0.050161999999999998 10.83243243243243192 0.6018000000000000 False -18.413 0.016320                    nan                    nan                    nan                    nan                    nan                    nan 5.984e+42 9.014e+40                  nan                    nan 59283.403969999868   20.240  0.3049000 59303.643969999866 0.0000000000000000  6.514040155230560e-02 0.0235497679448132442 -18.369734727102596 -18.419734727102597 0.025750 0.026050  1.90953153153153199  1.80344644644644614  9.26774774774774812  6.86054054054053886  0.691590141842814088 0.647466745545466349  0.65090 0.65090                nan                    nan 18.249265272897404 0.014400 ZTFR 12.44992192192192348  0.66010 -18.563835965710989 0.014470 1.1167832665005539e-07 9.3911355320881852e-08
ZTF21aaowaxx SN2021fel  IIn 0.066000000000000003  4.57900900900900876 0.2313000000000000 False -19.030 0.012150                    nan                    nan                    nan                    nan                    nan                    nan 1.110e+43 1.201e+41                  nan                    nan 59285.513540000189    8.915  0.0964300 59294.428540000190 0.0000000000000000  4.731811034343636e-02 0.0165332047781355761 -18.857711781418732 -18.997711781418733 0.019290 0.019730  1.90953153153153199  1.80344644644644614  3.70681681681681674  3.48876876876876896  0.691590141842814088 0.647466745545466349  0.24380 0.34480                nan                    nan 18.258288218581267 0.011660 ZTFR  4.66183183183183303  0.23550 -19.140229696137450 0.012130 4.9804847433882809e-08 4.2335306197564360e-08
ZTF21aapfdqw SN2021fox  II  0.031718999999999997  7.86948548548548565 0.2588000000000000 False -19.027 0.017950 1.1177434481115432e-04 1.6102481667796132e-05 7.0546601276249683e-06 7.0546601276249683e-06 4.5329158654194712e+00 6.8873529268776146e-01 9.820e+42 1.441e+41                  nan                    nan 59290.252419999801   15.612  0.2291000 59305.864419999802 0.0000000000000000  1.068772801708917e-02 0.0253644308291517857 -18.760449315755331 -18.990449315755331 0.029630 0.028880  3.93474274274274194  5.55493093093093115  5.78638638638638447  5.90211411411411468  0.289319319319319146 0.327327444190347039  0.28930 0.41730  36.25000000000000   0.179200151346608938 16.664550684244670 0.019930 ZTFR  8.02548048048048024  0.31320 -19.172257645756865 0.022480 4.5340289164163856e-08 4.1352997184675611e-08
ZTF21aapffqd SN2021fyp  II  0.052895999999999999 10.68427627627627352 0.9990000000000000 False -18.736 0.015000 5.7974863425987741e-05 2.0020998465273922e-05 3.6590951001039016e-06 3.6590951001039016e-06 1.7870748207855853e+00 2.6704868493750222e-01 7.813e+42 1.053e+41   1.3411105046479885   0.170922466557921565 59293.254770000000   19.928  0.2687000 59313.182769999999 0.0000000000000000  9.539083383565128e-04 0.0203472649231020361 -18.548221934774343 -18.718221934774341 0.030970 0.026840 13.20528528528528511  7.08283483483483423 15.24610210210210148  8.16326726726726726  4.117228033455550218 0.763981099586848456  4.11700 0.85310   0.00000000000000   0.000000000000000000 18.089778065225659 0.015770 ZTFR 11.31956156156156013  0.87770 -18.855965160452065 0.016180 7.2037134213239798e-08 6.5988290742002915e-08
ZTF21aapjmgf SN2021fzp  II  0.053999999999999999  7.54999999999999893 0.9281000000000000 False -18.516 0.015370 3.1245261276076526e-04 5.9696958219649895e-04 1.9720509144918247e-05 1.9720509144918247e-05 2.3149897778321726e+00 3.6929311007135013e-01 6.808e+42 9.616e+40   1.5195050015075549   0.054092934158524945 59293.372500000056    0.566  0.0079940 59293.938500000055 0.0000000000000000 -2.185833315034884e-01 0.0247565311828446925 -18.240283031189438 -18.430283031189440 0.028410 0.027750  5.73799999999999955  3.62399999999999967  7.04666666666666597  3.52333333333333343  1.321190078006272861 0.450195019469957769  1.29400 0.39310  73.75000000000000   0.277869760988322279 18.387716968810558 0.015340 ZTFg  5.02111711711711628  0.39830 -18.373864778220366 0.017570 9.7931370578776525e-08 1.1859391309299733e-07
ZTF21aapjphz SN2021fxm  II  0.020000000000000000  8.74185085085085056 3.1539999999999999 False -17.170 0.117400 1.0294258407123026e-04 2.5277114045149895e-04 6.4972417821725131e-06 6.4972417821725131e-06 1.7007799364547924e+00 1.3475864742252670e+00 1.716e+42 1.920e+41   1.3236605256371088   0.162433536771265180 59290.375940000173   13.417  1.5010000 59303.792940000174 0.0000000000000000  6.236951670356206e-03 0.1725744227232694217 -16.782454302723444 -17.062454302723445 0.249500 0.220500  6.13064864864864845  4.65475175175175160  7.72007607607607582  4.76828228228228213  3.570939287687830976 2.489918921447750844  3.48700 3.13500   0.00000000000000   0.000000000000000000 17.510545697276555 0.120800 ZTFR  8.85538138138138109  3.23700 -17.333068220859754 0.116800 5.6990243856248016e-07 5.2562988464035233e-07
ZTF21aapliyn SN2021foj  II  0.028056999999999999  2.87262562562562618 0.2101000000000000 False -16.977 0.022490 3.0207752574193951e-03 1.1548494900678213e-03 1.9065683452707658e-04 1.9065683452707658e-04 5.6593752300539091e+00 6.5509826572805974e-01 1.609e+42 3.650e+40   1.4306374289663617   0.039137834871486803 59294.280890000053   -1.043 -0.0236600 59293.237890000055 0.0000000000000000  1.937781447817954e-02 0.0345047113656373403 -16.934492042012184 -16.984492042012185 0.038240 0.040380  1.68395295295295178  1.78300900900900849  2.27828928928928764  2.17923323323323359  0.185221581563172227 0.178575844627672620  0.21580 0.33220  68.75000000000000   0.059691252690712598 18.381507957987818 0.012520 ZTFR  3.26234034034034082  0.25150 -17.144217939782497 0.011570 7.6181862052242996e-07 6.0476437705345759e-07
ZTF21aapxogj SN2021ghj  II  0.060213999999999997  2.87840540540540513 0.1508000000000000 False -18.679 0.017290 3.0207752574193951e-03 1.1548494900678213e-03 1.9065683452707658e-04 1.9065683452707658e-04 5.6593752300539091e+00 6.5509826572805974e-01 7.817e+42 1.238e+41   1.5931476527783328   0.144623584135859296 59293.216419999953    6.501  0.1030000 59299.717419999950 0.0000000000000000 -4.345474011338268e-02 0.0248759721191060615 -18.444773595872668 -18.614773595872666 0.028580 0.029020  1.68395295295295178  1.78300900900900849  2.13215215215215181  2.45197497497497530  0.185221581563172227 0.178575844627672620  0.11920 0.27180   0.00000000000000   0.000000000000000000 18.459226404127332 0.017200 ZTFg  2.98583783783783829  0.24730 -18.735313509724666 0.017090 7.9575725021382783e-08 7.4969834356761379e-08
ZTF21aaqgmjt SN2021gmj  II  0.003312000000000000  1.06249249249249278 0.0000000000000000 False -14.991 0.004808 7.8409406616825376e-04 5.0288525555164713e-05 4.9488253805022569e-05 4.9488253805022569e-05 4.1390030145478098e+00 1.5461345483129829e-01 2.556e+41 1.200e+39   1.3165671934995609   0.038146018564259809 59293.242109999992    6.143  0.0288500 59299.385109999988 0.0000000000000000  8.370438638165822e-02 0.0201207175607651216 -14.980745259093419 -15.000745259093419 0.010610 0.009557  0.63749549549549478  0.74374474474474539  0.84999399399399334  0.95624324324324395  0.000000000000000000 0.053124624624624861  0.00000 0.05312  56.24999999999999   0.176731596566319177 15.559254740906582 0.029510 ZTFR  1.61692292292292450  0.14700 -15.307514872372121 0.028780 1.1007989834177168e-05 6.9847932917338710e-06
ZTF21aaqjmps SN2021gvm  II  0.024590000000000001  4.90058558558558577 1.4290000000000000 False -18.064 0.109900 3.0002291555925154e-02 1.1110693609450073e-01 1.8936006320105273e-03 1.8936006320105273e-03 5.9813544085327246e+00 1.6748907791792940e+00 4.408e+42 4.252e+41   1.4573989672849310   0.333173615943558155 59297.268769999966    8.793  0.8481000 59306.061769999964 0.0000000000000000 -1.403218501358694e-02 0.1499366597738181484 -17.930753500512175 -18.030753500512176 0.194300 0.187300  1.74243043043043055  4.90058558558558577  2.83144944944944932  6.20740840840840846  0.622233104807670134 1.701286131782514088  0.83120 1.04000  38.75000000000000   0.507890710932074718 17.068246499487824 0.037380 ZTFR  6.46157157157157247  2.15200 -18.164174750762019 0.039460 1.6797720030089779e-07 1.4427726909054408e-07
ZTF21aaqugxm SN2021hdt  II  0.018589999999999999  2.24987987987988092 0.0535700000000000 False -17.976 0.010970 5.4042848466050113e-02 8.9370790482408355e-03 3.4109251895044464e-03 3.4109251895044464e-03 7.1622288807424965e+00 4.2809060194424298e-01 4.046e+42 3.793e+40   1.5029305513588538   0.039573169808618712 59303.326340000145    7.030  0.0659100 59310.356340000144 0.0000000000000000  6.419779379224977e-02 0.0139492809005383987 -17.741735211202723 -17.941735211202726 0.019140 0.018230  1.28564564564564598  1.39278278278278300  1.71419419419419494  1.92846846846846809  0.053568568568568509 0.053568568568568509  0.05357 0.10710  66.25000000000001   0.073536669278390046 16.500264788797278 0.013530 ZTFR  2.42786186186186193  0.11040 -18.121419747338212 0.014740 1.8637953528358844e-07 1.5040847236383458e-07
ZTF21aaquhqr SN2021hiv  II  0.027000000000000000  6.32810810810810853 1.2609999999999999 True  -17.661 0.076830 3.6928202879275336e-04 1.3630436236010545e-03 2.3307309103660388e-05 2.3307309103660388e-05 4.6364922305514940e+00 1.2808079864397193e+01 2.883e+42 2.064e+41   1.4755948675066917   0.274327961686685828 59303.336829999927    5.363  0.3839000 59308.699829999925 0.0000000000000000 -1.733737437783489e-02 0.2054012449780138472 -17.579752964840225 -17.669752964840225 0.189000 0.179500  2.21483783783783839  4.95701801801801789  3.48045945945946045  4.32420720720720642  0.877672575904641761 1.082016022420243528  1.20500 1.15200  86.25000000000000   1.553798315207695957 17.700247035159776 0.033570 ZTFR 15.41783783783783868  1.61700 -17.765486622145215 0.033190 2.9519658620609730e-07 2.7162225109375882e-07
ZTF21aaqyuun SN2021hkf  II  0.019199999999999998  1.94615915915915938 0.1847000000000000 False -16.229 0.017770 3.0799167558994275e-03 7.6287978282849143e-04 1.9438956203194358e-04 1.9438956203194358e-04 5.6636546186513881e+00 4.9915446262651564e-01 8.079e+41 1.507e+40   1.3624424589604518   0.038597185923157806 59305.255570000038    2.327  0.0434000 59307.582570000035 0.0000000000000000  6.160197117912958e-02 0.0279933694831959144 -16.121326422174512 -16.201326422174510 0.034140 0.033030  0.92186486486486441  1.53644144144144157  1.33158258258258222  2.04858858858858861  0.114519583550361126 0.184657279962164439  0.11450 0.27580  61.25000000000001   0.054782851327731655 18.332673577825489 0.012960 ZTFR  2.12642642642642521  0.11890 -16.360567028946548 0.011470 2.0863071429811061e-06 1.7187318946783582e-06
ZTF21aaradzm SN2021hur  IIn 0.028000000000000001 18.48025225225224588 0.5728000000000000 False -17.540 0.009856                    nan                    nan                    nan                    nan                    nan                    nan 2.732e+42 2.546e+40                  nan                    nan 59290.323830000125   46.522  0.4335000 59336.845830000122 0.0000000000000000  4.561166612493395e-03 0.0160178194930535485 -17.460226696576246 -17.540226696576244 0.020510 0.018170  1.90953153153153199  1.80344644644644614 15.54687887887887854 12.46683683683683341  0.691590141842814088 0.647466745545466349  0.59120 0.65590                nan                    nan 17.914773303423758 0.012120 ZTFR 20.63507507507507910  0.73700 -17.600998146696963 0.011820 3.4992852324504563e-07 3.1679615362363187e-07
ZTF21aarasvn SN2021hkg  II  0.017000000000000001  4.50875875875875831 0.4689000000000000 True  -17.182 0.018360 1.4073085247904787e-01 6.3246490062863175e-02 8.8822559003856015e-03 8.8822559003856015e-03 6.3585556709929119e+00 2.6648360160404927e-01 1.803e+42 3.080e+40   1.3549802423903348   0.098996412401572739 59305.169389999937    4.750  0.0811500 59309.919389999937 0.0000000000000000 -2.443605222654099e-02 0.0265898815980091033 -16.878364021605584 -17.088364021605585 0.042510 0.054530  2.83108108108108070  2.72622622622622668  3.66991991991991995  3.14564564564564542  0.611403614599645207 0.378059555660513358  0.58620 0.37670  43.75000000000000   0.390557722380897199 17.163635978394417 0.018550 ZTFg  4.24300300300300304  0.31660 -17.297370148634474 0.022760 5.5560079535489479e-07 5.1766858952178671e-07
ZTF21aarcobt SN2021hsn  IIn 0.051999999999999998  3.41835735735735735 0.5506000000000000 False -18.709 0.034210                    nan                    nan                    nan                    nan                    nan                    nan 6.434e+42 2.000e+41                  nan                    nan 59305.384320000187    3.483  0.1083000 59308.867320000187 0.0000000000000000 -2.729972620481291e-02 0.0725692035916761374 -18.586429772486518 -18.706429772486519 0.097070 0.089670  1.90953153153153199  1.80344644644644614  2.79683783783783824  2.90042442442442505  0.691590141842814088 0.647466745545466349  0.66510 0.66510                nan                    nan 18.045570227513480 0.033760 ZTFg  3.43367367367367393  0.60700 -18.938375254581391 0.031050 7.4584265889092431e-08 7.2985173217013991e-08
ZTF21aasfseg SN2021ibn  II  0.044190000000000000  2.61844344344344293 0.1171000000000000 True  -18.607 0.012550 1.7636056990560958e+00 3.4038886685701808e-01 1.1131032641706529e-01 1.1131032641706529e-01 8.3776891157925490e+00 1.7361879070100983e-01 7.234e+42 8.071e+40   1.4374149005312313   0.047687413897015744 59311.214920000173    4.633  0.0516900 59315.847920000175 0.0000000000000000 -1.225359809254520e-01 0.0189804193907899856 -18.076119100373102 -18.456119100373101 0.033390 0.023000  1.36159059059059118  1.88527927927927852  1.88527927927927941  2.40896796796796764  0.074060764600492462 0.117100350695563210  0.07406 0.11710   0.00000000000000   0.000000000000000000 17.849880899626900 0.012120 ZTFg  2.75399599599599565  0.11840 -18.568678607700228 0.016170 8.3972791227315522e-08 8.9936297989855246e-08
ZTF21aatpsky SN2021iso  II  0.031000000000000000  2.99997597597597521 0.6481000000000000 False -17.709 0.070610 1.1468722348033522e-01 1.5011431248958923e-01 7.2385070474060538e-03 7.2385070474060538e-03 7.7624838501410327e+00 7.6440073023694488e-01 3.015e+42 2.007e+41   1.3210762543551942   0.101101272986538662 59316.294170000125    3.344  0.2225000 59319.638170000122 0.0000000000000000 -1.414659027195597e-02 0.1030119879879933670 -17.379794577812294 -17.529794577812293 0.143300 0.120200  1.55171171171171229  2.27584384384384375  2.06894894894894898  4.13789789789789797  0.444944295494121234 0.720428107165823284  0.47690 1.33000   0.00000000000000   0.000000000000000000 17.928205422187705 0.035120 ZTFR  3.19075075075075176  0.71350 -17.841142722687636 0.034420 2.7949625676786973e-07 2.4816079916019749e-07
ZTF21aaukcog SN2021jaj  II  0.040000000000000001 11.82311711711711766 0.6431000000000000 False -18.144 0.020320 9.6069088744263448e-05 1.9326924831673874e-05 6.0634197499119366e-06 6.0634197499119366e-06 1.9257576533276870e+00 2.3010476685501002e-01 4.729e+42 8.879e+40   1.3455588729586050   0.045044686377828720 59318.282060000114   19.306  0.3625000 59337.588060000111 0.0000000000000000  8.586841128757428e-02 0.0313343346830200487 -17.904443053139609 -18.054443053139611 0.032930 0.030930  5.13529329329329087  8.71805605605605649  8.00150350350350159  8.12092892892892770  0.382347918053635050 0.623149007129012777  0.48140 0.77860  36.25000000000000   0.103049486270189075 18.004556946860390 0.015380 ZTFR 12.45886686686686495  0.48290 -18.300846770746336 0.015480 1.5728960358806797e-07 1.2759862271122949e-07
ZTF21aavhnpk SN2021jsf  II  0.028500000000000001  1.24846846846846837 0.0735700000000000 False -17.364 0.018860 1.5379842020380246e-02 3.4217368611711135e-03 9.7070180508470314e-04 9.7070180508470314e-04 4.1296398657431901e+00 6.5175275859359072e-01 1.881e+42 3.471e+40   1.4270992733468169   0.039597574442370401 59320.442600000184    3.935  0.0726200 59324.377600000182 0.0000000000000000  4.144841315491377e-02 0.0279460893311040820 -17.211977537851741 -17.371977537851741 0.034400 0.034030  0.62423423423423419  0.93635135135135084  0.93635135135135084  1.35250750750750726  0.073566710012636663 0.116319181802522667  0.07357 0.21450  78.75000000000001   0.115308962881255236 18.009022462148259 0.021600 ZTFR  1.48463063063063050  0.11860 -17.656418597135794 0.020460 4.4690260697303480e-07 3.9046967319218564e-07
ZTF21aavuqzr SN2021kat  IIn 0.101300000000000001 16.77762562562562465 0.4958000000000000 False -20.239 0.010650                    nan                    nan                    nan                    nan                    nan                    nan 2.623e+43 2.345e+41                  nan                    nan 59320.488330000080   37.384  0.3343000 59357.872330000078 0.0000000000000000  3.540515234120925e-01 0.0120521082140841382 -20.211004799776653 -20.281004799776653 0.017540 0.017220  1.90953153153153199  1.80344644644644614 14.02719519519519409 11.13924324324324644  0.691590141842814088 0.647466745545466349  0.55440 0.49580                nan                    nan 17.597995200223348 0.009169 ZTFR 18.41790590590590426  0.46070 -21.713375688472599 0.010480 1.0335153176863117e-08 5.9521338603983582e-09
ZTF21aawgzda SN2021kkx  II  0.038300000000000001  7.00933333333333231 0.2006000000000000 False -17.800 0.008972 1.5379842020380246e-02 3.4217368611711135e-03 9.7070180508470314e-04 9.7070180508470314e-04 4.1296398657431901e+00 6.5175275859359072e-01 3.156e+42 2.717e+40   1.3301244577396192   0.063452090862331792 59325.201499999966   11.148  0.0959800 59336.349499999968 0.0000000000000000 -1.374403432642879e-02 0.0141717433246838862 -17.323014370598603 -17.673014370598604 0.020550 0.016670  0.62423423423423419  0.93635135135135084  5.45170370370370350  4.56162962962963014  0.073566710012636663 0.116319181802522667  0.12440 0.20060   0.00000000000000   0.000000000000000000 18.316985629401398 0.009350 ZTFg  7.00933333333333231  0.15730 -17.925289155777669 0.009531 2.5174946833103095e-07 2.3948692919134068e-07
ZTF21aawmtug SN2021kjn  II  0.043935000000000002  2.25759459459459411 0.1202000000000000 False -17.899 0.020950 1.5379842020380246e-02 3.4217368611711135e-03 9.7070180508470314e-04 9.7070180508470314e-04 4.1296398657431901e+00 6.5175275859359072e-01 3.950e+42 7.925e+40   1.5058642328776677   0.101212057733374411 59326.260780000128    7.397  0.1484000 59333.657780000125 0.0000000000000000  3.481375686340726e-02 0.0306793218542184137 -17.721213003908389 -17.861213003908389 0.033710 0.034550  0.62423423423423419  0.93635135135135084  1.72007207207207280  2.25759459459459499  0.073566710012636663 0.116319181802522667  0.12020 0.32700   0.00000000000000   0.000000000000000000 18.461786996091611 0.015270 ZTFR  2.64519719719719859  0.21680 -18.028306476933672 0.014840 2.2316206695725107e-07 1.7800345509808995e-07
ZTF21aaxtije SN2021kqv  IIn 0.050999999999999997  4.43387387387387477 0.1998000000000000 False -18.658 0.012290                    nan                    nan                    nan                    nan                    nan                    nan 7.403e+42 8.198e+40                  nan                    nan 59337.225779999979   10.736  0.1189000 59347.961779999976 0.0000000000000000  1.847039335197209e-01 0.0152887410371393140 -18.654080912678140 -18.674080912678139 0.025690 0.023570  1.90953153153153199  1.80344644644644614  3.32540540540540519  4.21218018018018014  0.691590141842814088 0.647466745545466349  0.12390 0.22850                nan                    nan 17.786919087321863 0.017290 ZTFR  7.35143543543543743  0.22460 -19.069258992922190 0.018280 7.9800965911216968e-08 4.7690343463007193e-08
ZTF21aaxxoei SN2021kul  II  0.035125999999999998  2.12558558558558630 0.0751500000000000 False -17.335 0.008200 1.5379842020380246e-02 3.4217368611711135e-03 9.7070180508470314e-04 9.7070180508470314e-04 4.1296398657431901e+00 6.5175275859359072e-01 2.326e+42 1.893e+40   1.4854300873787065   0.040185625661024925 59338.288029999938    6.173  0.0502500 59344.461029999940 0.0000000000000000  1.229298296935397e-01 0.0118134237452187946 -17.182665044018037 -17.302665044018035 0.017720 0.015940  0.62423423423423419  0.93635135135135084  1.59418918918918973  2.12558558558558630  0.073566710012636663 0.116319181802522667  0.05314 0.10630   0.00000000000000   0.000000000000000000 18.469334955981964 0.010410 ZTFR  2.69268468468468392  0.07933 -17.531060015489626 0.009833 4.7421976570833947e-07 3.4606816247512575e-07
ZTF21aaydxoo SN2021kwc  IIn 0.021759000000000001  4.85009009009008896 0.1524000000000000 False -17.530 0.012830                    nan                    nan                    nan                    nan                    nan                    nan 2.689e+42 3.166e+40                  nan                    nan 59339.274050000124    7.672  0.0903400 59346.946050000122 0.0000000000000000  5.916201223458479e-01 0.0145744687131142102 -17.211717122064140 -17.431717122064139 0.035530 0.026020  1.90953153153153199  1.80344644644644614  3.88007207207207205  3.55673273273273338  0.691590141842814088 0.647466745545466349  0.15240 0.19430                nan                    nan 16.764282877935862 0.018180 ZTFR  5.71260860860860920  0.19800 -19.597470870953373 0.019580 3.4837374358994475e-07 1.3594749224194078e-07
ZTF21aayfnjz SN2021kww  II  0.023000000000000000  6.31205405405405173 0.1307000000000000 False -17.523 0.013920 6.0646082572795102e-03 3.3497440485543142e-03 3.8276896307984772e-04 3.8276896307984772e-04 5.2673472981828517e+00 4.9332197789426502e-01 2.766e+42 3.553e+40   1.3763997066193843   0.038999572275058139 59337.238729999866   16.773  0.2155000 59354.011729999867 1.0396879962074763  3.085127585185390e-01 0.0171702305773539406 -17.129375003702581 -17.429375003702582 0.026260 0.026390  3.85736636636636554  3.85736636636636732  5.02626526526526440  4.55870570570570521  0.082653633793290257 0.184819143749169967  0.08265 0.24100   0.00000000000000   0.000000000000000000 17.119624996297418 0.016420 ZTFR  8.13718018018018086  0.21890 -18.677042143889651 0.017150 3.5304242790848260e-07 1.8468911107376508e-07
ZTF21aaygmrl SN2021kwj  IIn 0.025000000000000001 11.81415015015014802 0.1836000000000000 False -17.418 0.009367                    nan                    nan                    nan                    nan                    nan                    nan 2.337e+42 2.075e+40                  nan                    nan 59338.422300000209   29.696  0.2636000 59368.118300000213 0.0000000000000000 -6.531516931092085e-02 0.0134936307286602757 -17.354814215042662 -17.424814215042662 0.017130 0.016530  1.90953153153153199  1.80344644644644614 10.12641441441441614  7.78954954954954815  0.691590141842814088 0.647466745545466349  0.23400 0.34960                nan                    nan 17.783185784957340 0.009641 ZTFg 12.91657657657657765  0.27680 -17.442290721578836 0.009615 4.1055523686655358e-07 4.1331805756096715e-07
ZTF21aazcgof SN2021lne  II  0.027000000000000000  9.44743543543543751 1.1859999999999999 False -17.613 0.055080 2.1048816795224659e-03 1.8719549801061142e-03 1.3285002817939637e-04 1.3285002817939637e-04 1.9205147656142096e+00 1.2383948029380565e+00 2.249e+42 1.175e+41   1.3020391662283441   0.075566457169588722 59342.317210000008   12.357  0.6455000 59354.674210000012 0.0000000000000000 -1.274911310540006e-02 0.0810543522336639316 -17.238386073859239 -17.578386073859239 0.118700 0.101600  4.61124824824825019  7.53545445445445328  6.07335135135135218  9.67237437437437464  0.915435158016002948 1.263718490129989380  0.87480 1.48500   0.00000000000000   0.000000000000000000 17.639613926140761 0.030550 ZTFR 10.56981981981981988  1.17400 -17.932863831792840 0.029810 3.1543605368916485e-07 2.8363001063839792e-07
ZTF21aazqkeq SN2021lmt  II  0.028000000000000001  2.24985785785785763 0.4122000000000000 False -18.138 0.087840 6.4400499041986761e-02 1.3493222297662866e-01 4.0646503771348029e-03 4.0646503771348029e-03 5.8576995999507577e+00 3.4105515298804470e+00 2.873e+42 2.300e+41   1.4421857593597374   0.269530674790742220 59344.280720000155    2.164  0.1733000 59346.444720000152 0.0000000000000000 -1.420403582544338e-02 0.1240433106895109938 -17.918878759225496 -18.128878759225497 0.176600 0.162000  1.12492892892892860  1.73852652652652662  1.53399399399399350  2.96572172172172177  0.361565851817529871 0.617843998421579554  0.36160 0.61780   0.00000000000000   0.000000000000000000 17.157121240774504 0.086950 ZTFg  2.14759159159159152  0.43990 -18.606498912503795 0.088850 1.5317198621195958e-07 1.5471401982042834e-07
ZTF21aazybsh SN2021lqt  II  0.042939999999999999  1.41168768768768738 0.0504200000000000 False -17.938 0.012110 6.4400499041986761e-02 1.3493222297662866e-01 4.0646503771348029e-03 4.0646503771348029e-03 5.8576995999507577e+00 3.4105515298804470e+00 4.112e+42 4.734e+40   1.5448985062742506   0.045363878077241369 59345.350209999830    0.734  0.0084500 59346.084209999826 0.0000000000000000 -1.558776403306616e-01 0.0190968868124457743 -17.839652049083881 -17.899652049083883 0.025990 0.022200  1.12492892892892860  1.73852652652652662  1.21001801801801800  1.00834834834834819  0.361565851817529871 0.617843998421579554  0.07130 0.11270  76.25000000000000   0.146169802980570612 18.472347950916117 0.012500 ZTFg  1.48133633633633721  0.05697 -17.930347235563925 0.019670 2.1085212049169797e-07 2.0196392502264052e-07
ZTF21abbomrf AT2020ghq  II  0.015210000000000000  1.92379279279279314 0.0716000000000000 False -15.608 0.012190 2.8987220400799782e-03 4.5306419132278052e-04 1.8295342130405585e-04 1.8295342130405585e-04 6.8661903029403444e+00 3.7477776938987262e-01 4.705e+41 6.287e+39   1.3343667220686661   0.038160730427674421 59352.238530000206    1.151  0.0153800 59353.389530000204 0.0000000000000000  5.707585053080777e-02 0.0199651386298267015 -15.439450823935310 -15.549450823935310 0.023580 0.024710  1.21502702702702692  1.11377477477477460  1.51878378378378365  1.41753153153153133  0.071596154177978655 0.071596154177978655  0.07160 0.11320  93.75000000000000   0.129235586423050081 18.403549176064693 0.018930 ZTFR  2.25042642642643642  0.11370 -15.762928672925126 0.016150 4.8625900934148761e-06 3.6990402678343293e-06
ZTF21abbvzrd AT2021mvd  II  0.029000000000000001  3.41131531531531440 0.1508000000000000 False -16.994 0.013360 6.8036060025874453e-03 2.1896263669587508e-03 4.2941095357450714e-04 4.2941095357450714e-04 7.5103067782592277e+00 2.8045114443941177e-01 1.682e+42 2.265e+40   1.5062985229640971   0.042057521131615774 59355.283559999894    6.497  0.0875000 59361.780559999897 0.0000000000000000  2.226945234973563e-01 0.0187305679589297829 -16.834279142847205 -16.944279142847204 0.027340 0.025990  1.81226126126126008  2.45188288288288359  2.45188288288288181  3.09150450450450487  0.119186452152049496 0.150760262014061813  0.07538 0.16860   0.00000000000000   0.000000000000000000 18.167720857152794 0.015650 ZTFR  5.14449449449449503  0.19840 -17.415797431037610 0.014920 7.4618432956353225e-07 4.0078078813351930e-07
ZTF21abcixor SN2021nip  II  0.033000000000000002  3.82237837837837802 0.3003000000000000 True  -17.357 0.014810 6.8036060025874453e-03 2.1896263669587508e-03 4.2941095357450714e-04 4.2941095357450714e-04 7.5103067782592277e+00 2.8045114443941177e-01 2.162e+42 3.164e+40   1.4333894558777180   0.058765475041820635 59361.400100000203    6.071  0.0888500 59367.471100000206 0.0000000000000000  7.659928056959586e-03 0.0227977687543925930 -17.192924708037594 -17.302924708037597 0.029680 0.029900  1.81226126126126008  2.45188288288288359  3.07913813813813686  2.86678378378378396  0.119186452152049496 0.150760262014061813  0.30030 0.38280  81.25000000000000   0.504193185395631627 18.433075291962403 0.016340 ZTFR  4.37349749749749783  0.45880 -17.477742697152252 0.015240 4.5719446559625384e-07 4.1829064851266981e-07
ZTF21abcmtev SN2021nkl  II  0.028840000000000001  3.95587987987988043 0.0736100000000000 False -17.746 0.007191 8.6086378774384353e-02 1.1257291091543747e-02 5.4333590136210232e-03 5.4333590136210232e-03 6.9376243613668631e+00 1.0195934756478309e-01 3.281e+42 2.189e+40   1.4665798696001686   0.042420755902216369 59365.227140000090    3.998  0.0266700 59369.225140000090 0.0000000000000000 -2.823456472182073e-03 0.0103032476576811732 -17.512344588851221 -17.672344588851221 0.014140 0.012770  2.29024624624624629  2.49845045045045033  3.12306306306306247  2.81075675675675729  0.073611302332170683 0.073611302332170683  0.07361 0.11640   0.00000000000000   0.000000000000000000 17.774655411148778 0.009660 ZTFR  3.89570370370370345  0.07445 -17.809414555939451 0.009596 2.6390251081154859e-07 2.4017021973162218e-07
ZTF21abcmzvk SN2021nli  II  0.030067000000000000  2.78348348348348384 0.4935000000000000 False -17.668 0.057460 1.7243866528808240e-02 2.8298845684505653e-02 1.0883500847390379e-03 1.0883500847390379e-03 6.3788303426921891e+00 2.1781736353804808e+00 2.593e+42 1.415e+41   1.4461073083451907   0.064390451477118263 59356.211180000100    6.950  0.3793000 59363.161180000097 0.0000000000000000  3.957231126817717e-02 0.0852455336113042972 -17.517214332414753 -17.657214332414750 0.110400 0.104700  1.71291291291291259  1.71291291291291348  2.24819819819819866  1.92702702702702666  0.478773714101306203 0.393154561570966232  0.50500 0.64680   0.00000000000000   0.000000000000000000 17.854785667585251 0.061030 ZTFR  2.89324324324324333  0.53580 -17.906185288283847 0.059430 2.9498261550036970e-07 2.6299096917562410e-07
ZTF21abcpbqd AT2014gz   II  0.025579999999999999  3.36068168168168180 1.1839999999999999 False -17.205 0.115400 1.0091823990222440e-02 3.7782059651051934e-02 6.3694748950768722e-04 6.3694748950768722e-04 5.8642745401912091e+00 2.1740244698926414e+00 1.888e+42 2.125e+41   1.3887921876965224   0.170158467740965463 59365.229059999809    1.737  0.1955000 59366.966059999810 0.0000000000000000 -1.379290063429295e-02 0.1747134833696127321 -17.090395486030001 -17.180395486030001 0.219000 0.212400  1.62942142142142199  3.36068168168168135  2.24045445445445424  3.56435935935935966  0.756971589662633781 1.184355485164743094  0.75700 0.75700   0.00000000000000   0.000000000000000000 17.928604513970001 0.036290 ZTFR  9.26092792792792707  1.73400 -17.420264922699008 0.034720 5.5196130024255538e-07 4.3724932954125313e-07
ZTF21abdmevk SN2021ont  II  0.028330000000000001  2.72299899899899955 0.0523700000000000 False -18.636 0.014170 3.6512448776189776e-01 7.4359898042144268e-02 2.3044905069989730e-02 2.3044905069989730e-02 8.4273282288032458e+00 1.5614236132382153e-01 7.779e+42 9.204e+40   1.4798456426974891   0.039741264881107359 59371.347399999853    4.626  0.0547300 59375.973399999850 0.0000000000000000 -2.090098553417405e-01 0.0211196212148087314 -18.297405330905903 -18.487405330905904 0.025790 0.023360  1.57096096096096094  1.78042242242242299  2.09461461461461518  2.09461461461461429  0.052365365365365513 0.117092516623570189  0.05237 0.11710   0.00000000000000   0.000000000000000000 16.866594669094098 0.012850 ZTFg  2.89621621621621728  0.11990 -18.479330196869647 0.017680 7.7054413233614174e-08 8.9556777607601599e-08
ZTF21abebgfr SN2021osr  IIn 0.085449999999999998  8.72814814814814710 0.3176000000000000 False -19.821 0.014700                    nan                    nan                    nan                    nan                    nan                    nan 2.312e+43 2.874e+41                  nan                    nan 59372.400580000132   17.830  0.2216000 59390.230580000134 0.0000000000000000  1.267588488463467e-01 0.0182172999359550176 -19.758455577719701 -19.818455577719703 0.023490 0.023780  1.90953153153153199  1.80344644644644614  5.54355355355355428  7.90251251251251219  0.691590141842814088 0.647466745545466349  0.39560 0.54370                nan                    nan 17.945544422280296 0.017290 ZTFR  9.93251351351351452  0.33020 -20.028763575254271 0.019130 1.7629072707640780e-08 1.3264790533509208e-08
ZTF21abfjlxb SN2021pkd  IIb 0.039840000000000000  6.70450450450450486 0.4029000000000000 False -17.758 0.026560                    nan                    nan                    nan                    nan                    nan                    nan 3.250e+42 8.328e+40                  nan                    nan 58437.403679999989   11.630  0.2980000 59389.878259999787 0.0000000000000000  9.833698968857263e-02 0.0395536921310321241 -17.130591462768383 -17.570591462768380 0.046250 0.043110  1.90953153153153199  1.80344644644644614  6.14579579579579693  3.57573573573573533  0.691590141842814088 0.647466745545466349  0.35770 0.49970                nan                    nan 18.311408537231618 0.028290 ZTFR  8.21491091091090908  9.29400 -17.995293417843744 0.027470 2.6797825751842495e-07 1.9976138181720788e-07
ZTF21abfoace SN2021pnp  IIb 0.029999999999999999  7.15753153153153132 0.2840000000000000 False -16.619 0.016920                    nan                    nan                    nan                    nan                    nan                    nan 1.209e+42 2.159e+40                  nan                    nan 58440.446909999941   13.498  0.2410000 59392.796469999805 0.0000000000000000  5.038188783730604e-01 0.0230402720595642915 -16.159022832678055 -16.499022832678055 0.037990 0.033030  1.90953153153153199  1.80344644644644614  5.79419219219219173  4.88529929929929985  0.691590141842814088 0.647466745545466349  0.32130 0.45800                nan                    nan 18.474977167321946 0.013530 ZTFR  8.21979579579579855  0.20870 -18.363742603111938 0.012530 1.2563529797049651e-06 5.4965813387557009e-07
ZTF21abfoyac SN2021pni  II  0.033000000000000002  7.39843243243243265 0.2491000000000000 False -18.265 0.011300 1.2224067334366946e-02 5.6562228699172171e-03 7.7152445462203663e-04 7.7152445462203663e-04 3.3551723051965759e+01 8.3836959164745082e+00 4.193e+42 4.278e+40   1.6965092110851601   0.057414650783604054 59377.366419999860   17.318  0.1767000 59394.684419999860 1.2679343296270527  3.762416408388880e-01 0.0138444447717237119 -18.154673492274604 -18.304673492274603 0.018950 0.018830  4.81485285285285336  4.34511111111111070  6.22407807807807778  4.93228828828828902  0.249118178243974614 0.249118178243974614  0.21170 0.26260   0.00000000000000   0.000000000000000000 17.031326507725396 0.010500 ZTFR  8.64027027027027117  0.22250 -19.860894558462565 0.011250 1.3040701814688967e-07 6.7237518801989424e-08
ZTF21abghumo SN2021qeq  IIn 0.055000000000000000  9.48941441441441391 0.1415000000000000 False -19.171 0.006141                    nan                    nan                    nan                    nan                    nan                    nan 1.225e+43 6.463e+40                  nan                    nan 59381.347519999836   26.399  0.1393000 59407.746519999833 0.0000000000000000  1.261086215295570e-01 0.0074977688358037042 -19.115214231625181 -19.175214231625180 0.010930 0.010560  1.90953153153153199  1.80344644644644614  6.83237837837837958  8.85678678678678821  0.691590141842814088 0.647466745545466349  0.14150 0.22810                nan                    nan 17.609785768374820 0.007469 ZTFR 11.56922522522522456  0.14700 -19.398550195756219 0.008142 3.9733550915491929e-08 2.9531963308874774e-08
ZTF21abghxht SN2021qbc  II  0.045999999999999999  2.36872072072072060 0.3489000000000000 False -18.780 0.044540 9.7899919878453190e-01 1.4050349227256471e+00 6.1789730231125481e-02 6.1789730231125481e-02 9.3598136192889037e+00 1.2111871017260665e+00 6.264e+42 2.492e+41   1.3270459336721210   0.775080667095279230 59382.331129999831   -1.402 -0.0557700 59380.929129999829 0.0000000000000000 -1.031193659859966e-01 0.1199094951182442387 -18.337729743958896 -18.627729743958898 0.142900 0.116600  1.38175375375375431  1.48045045045045010  1.87523723723723723  1.08566366366366407  0.348945517574731023 0.287747845309287931  0.34890 0.25160   0.00000000000000   0.000000000000000000 17.673270256041103 0.043200 ZTFg  2.21369769769769764  0.50310 -18.985822704075936 0.080650 6.6465312894701844e-08 7.5691697032649573e-08
ZTF21abgjldn SN2021qqp  IIn 0.041475001700000000  2.65960960960961756 0.0886500000000000 False -19.493 0.017130                    nan                    nan                    nan                    nan                    nan                    nan 1.504e+43 2.073e+41                  nan                    nan 59360.465199999977   77.130  1.0630000 59437.595199999974 0.0000000000000000  7.870963075272641e-02 0.0181716617700849389 -18.931983576626585 -19.131983576626585 0.042490 0.027700  1.90953153153153199  1.80344644644644614  2.48230230230230120  1.59576576576576201  0.691590141842814088 0.647466745545466349  0.12540 0.19820                nan                    nan 16.775016423373412 0.015790 ZTFR  3.01827427427427608  0.19850 -19.654198266400208 0.018120 2.4498898048479782e-08 2.2176196975291225e-08
ZTF21abhhrpj SN2021qiu  II  0.029169499874114990  2.34166766766766798 0.1190000000000000 False -17.892 0.010010 1.9136929624813684e-02 3.0143190612955742e-03 1.2078311406560408e-03 1.2078311406560408e-03 6.1793387219749452e+00 3.4978783516436440e-01 3.213e+42 2.967e+40   1.5225102531482244   0.040985611802331852 59384.401829999872    6.333  0.0584900 59390.734829999870 0.0000000000000000  3.085278146259895e-02 0.0140334405609870167 -17.755289810892329 -17.885289810892328 0.017050 0.017290  1.38371271271271290  1.59659159159159181  1.80947047047047072  2.23522822822822809  0.053219719719719727 0.053219719719719727  0.07526 0.16830  96.25000000000000   0.184816499493826086 17.568710189107673 0.012080 ZTFR  2.46848248248248225  0.07589 -18.121328069669310 0.012110 2.1590401635098584e-07 1.9286894303856410e-07
ZTF21abhqqfa SN2021ras  II  0.029000000000000001  8.31562962962962970 0.4052000000000000 False -17.194 0.012910 9.2248320090022248e-03 8.9941742360214946e-03 5.8222711721457718e-04 5.8222711721457718e-04 1.8138361649178369e+00 9.4358673799246562e-02 1.823e+42 2.334e+40   1.3174246819018163   0.071040758961642830 59389.340710000135   12.261  0.1570000 59401.601710000134 0.0000000000000000  2.404335059177534e-01 0.0178994761625262400 -16.649610576330158 -17.019610576330155 0.043190 0.024100  4.71968168168168134  5.16917517517517489  6.51765565565565552  5.16917517517517489  0.530064142074978539 0.483289124966730155  0.39730 0.39730  36.25000000000000   0.309630781665362675 18.068389423669842 0.012300 ZTFR  8.91600800800800819  0.36130 -17.569699558398298 0.011740 5.6603869924507813e-07 3.7276596849471256e-07
ZTF21abhyqlv SN2021qye  II  0.049341000000000003  2.56906906906906940 0.8285000000000000 False -18.646 0.045060 5.2118890866775659e-02 4.0655817642794780e-02 3.2894942208347199e-03 3.2894942208347199e-03 8.0776674294797601e+00 1.6719563710290331e+00 7.855e+42 3.168e+41   1.6898148008839660   0.158821584259960902 59393.223110000137    2.660  0.1073000 59395.883110000141 0.0000000000000000 -8.397179983637315e-02 0.0483478611479606288 -18.532732617873805 -18.562732617873806 0.078570 0.084030  1.54144144144144146  1.64420420420420488  2.05525525525525588  2.98012012012011995  0.669931250168272263 1.040393677696176411  0.58580 1.08000  71.25000000000000   0.195682001417532919 17.960267382126197 0.042240 ZTFR  5.97578378378378261  2.25800 -18.786941982665006 0.043950 8.0751374996466500e-08 6.3895067199356069e-08
ZTF21abiblpl SN2021qzi  II  0.027365000000000000  5.85539139139139131 1.1259999999999999 False -17.365 0.051770 2.0900372204383456e-04 3.5862199942873481e-04 1.3191311717541027e-05 1.3191311717541027e-05 2.4131366144979243e+00 1.3822899138413298e+00 2.120e+42 1.061e+41   1.4171137405173224   0.204186391970757886 59394.319759999868    4.456  0.2231000 59398.775759999866 0.0000000000000000 -1.238146355041536e-02 0.1996364029935440154 -17.230891545740111 -17.290891545740109 0.172400 0.164200  2.61401401401401490  4.18242242242242224  3.65961961961962023  3.65961961961962023  0.842994189545819061 0.998813352312333591  0.98230 0.91300   0.00000000000000   0.000000000000000000 18.018108454259892 0.054360 ZTFg  5.95995195195195215  1.03000 -17.490411058338545 0.036460 4.4480975045284712e-07 4.1643860321283461e-07
ZTF21abioeyq SN2021rhk  II  0.022596000000000002  1.78273673673673638 0.0741500000000000 False -17.596 0.020230 2.2659574595934415e-02 8.3345220175894442e-03 1.4301635825373195e-03 1.4301635825373195e-03 5.9314105087651905e+00 6.5537221044504346e-01 2.856e+42 5.285e+40   1.4345743097222166   0.060265812212585722 59399.206369999796    4.762  0.0881200 59403.968369999799 0.0000000000000000 -3.805367766119971e-02 0.0271811873672319383 -17.431521788559991 -17.571521788559991 0.055450 0.036020  0.94380180180180151  1.15353553553553567  1.25840240240240231  1.57300300300300311  0.000000000000000000 0.104866866866866637  0.00000 0.15730   0.00000000000000   0.000000000000000000 17.355478211440008 0.028440 ZTFR  2.55919319319319349  0.11130 -17.692685781120801 0.028750 3.1879556340701815e-07 2.7561733839399664e-07
ZTF21abjvwdj SN2021sic  II  0.040000000000000001  4.89740940940940916 1.8680000000000001 False -17.960 0.130500 2.2659574595934415e-02 8.3345220175894442e-03 1.4301635825373195e-03 1.4301635825373195e-03 5.9314105087651905e+00 6.5537221044504346e-01 3.275e+42 4.077e+41   1.5046873164670453   0.346268470093202829 59404.416499999817    4.096  0.5099000 59408.512499999815 0.0000000000000000 -1.447599459060100e-02 0.1935493305470259162 -17.924009105554738 -18.004009105554740 0.241900 0.235400  0.94380180180180151  1.15353553553553567  2.60500500500500642  5.31421021021021023  0.000000000000000000 0.104866866866866637  1.10800 1.10800   0.00000000000000   0.000000000000000000 18.160990894445263 0.050880 ZTFR  4.56064864864864905  1.22200 -18.249662680860581 0.049380 2.0281497480542552e-07 1.7926735619940197e-07
ZTF21abkggoa SN2021tlm  II  0.021999999999999999  4.77899899899899960 1.2250000000000001 False -18.754 0.107900 2.9152816828770994e-02 1.1150263021138151e-01 1.8399858647112470e-03 1.8399858647112470e-03 4.7355488669002392e+00 2.8171130622062490e+00 6.147e+42 5.403e+41   1.6470063592448003   0.553870751084081236 59406.435969999991    8.505  0.7476000 59414.940969999989 0.0000000000000000 -1.397283340488187e-02 0.1362924233319872946 -18.675465008918927 -18.815465008918927 0.184300 0.176300  1.79212462462462518  4.99622622622622536  2.66103353353353356  7.38572572572572561  0.467164816366596181 1.831999700927375185  0.55910 0.81460  68.75000000000000   1.359543022592738959 16.051534991081073 0.073890 ZTFR  5.58773573573573668  1.38100 -19.097671258826310 0.083740 6.4261770589748578e-08 5.9285885340368350e-08
ZTF21abkoccb SN2021tmb  II  0.059999999999999998  2.93015515515515546 0.2486000000000000 False -19.347 0.068750 4.9270728780280293e-01 4.2297684409574976e-01 3.1097319011131466e-02 3.1097319011131466e-02 9.4789471095831654e+00 6.7509591856366669e-01 1.480e+43 8.660e+41   1.7852186340023275   0.133401154385387105 59402.285939999856   17.089  0.9999000 59419.374939999856 0.0000000000000000 -4.016314055374544e-01 0.1078431719273872519 -19.017898364432483 -19.267898364432483 0.097650 0.097600  2.22691791791791793  1.75809309309309292  2.81294894894894831  2.10971171171171257  0.262081044461934531 0.211296493139541020  0.26210 0.48330   0.00000000000000   0.000000000000000000 17.723101635567517 0.059830 ZTFR  2.54345945945945928  0.32610 -19.465414071593781 0.065210 3.1602220268210023e-08 2.6490696334697156e-08
ZTF21abmwzxt SN2021tsz  II  0.040000000000000001  3.34161361361361386 0.1168000000000000 False -19.116 0.015620 2.7170269183668427e+00 6.9082658977788425e-01 1.7148569735810693e-01 1.7148569735810693e-01 9.1428978192376302e+00 2.4103067867586603e-01 1.150e+43 1.492e+41   1.5388191695614424   0.047245139880828957 59417.422939999960    4.321  0.0560800 59421.743939999964 0.0000000000000000 -5.450448129777996e-02 0.0203729392316932198 -18.726527327692043 -18.976527327692043 0.024360 0.024900  2.40178478478478485  1.87965765765765758  3.02833733733733723  2.08850850850850822  0.188255612916756382 0.147679852893216862  0.16510 0.11680  48.75000000000000   0.066835710923201702 17.122472672307953 0.014090 ZTFg  2.85232432432432415  0.07470 -19.149620206089807 0.019080 4.1067665679792125e-08 3.9876217493566984e-08
ZTF21abnlhxs SN2021tyw  II  0.012950000000000000  4.60706906906906966 0.1694000000000000 False -17.962 0.014320 3.6144217817304066e-03 9.2873982371375740e-04 2.2812495363827093e-04 2.2812495363827093e-04 3.4946308445354251e+00 3.2085129336693274e-01 2.356e+42 2.848e+40   1.6137999448963454   0.042187047852381719 59422.405999999959    7.034  0.0850400 59429.439999999959 0.0000000000000000 -4.366651272418309e-02 0.0188601547107479575 -18.029211828451629 -18.089211828451628 0.025030 0.024920  2.14282282282282388  3.42851651651651679  3.21423423423423493  3.74993993993994046  0.075760227444965425 0.169405018557789028  0.11980 0.23960  98.75000000000000   0.123150020099205795 15.629788171548373 0.013130 ZTFg  5.02750750750750797  0.23380 -18.473295978979863 0.021050 1.8688051675448341e-07 1.8645551463095084e-07
ZTF21abnudtb SN2021txr  II  0.026412000000000001  6.70847447447447554 2.6779999999999999 False -18.473 0.140500 1.4543860345902918e-03 4.6737348144221822e-03 9.1793865450373184e-05 9.1793865450373184e-05 5.5075497309075470e+00 6.2923439816832833e+01 4.992e+42 6.023e+41   1.5958338493050661   0.153337383903154156 59421.391350000165    8.093  0.9764000 59429.484350000166 0.0000000000000000 -1.044603310244412e-01 0.1945174126086824939 -18.067026039098057 -18.537026039098055 0.195000 0.240300  4.32804804804804721  4.86905405405405478  4.76085285285285220  5.30185885885885977  0.727849141201370897 1.456703251995970838  0.58520 0.82400  51.25000000000000   1.039438865861112671 16.775973960901943 0.131000 ZTFg  6.51068868868869011  4.26700 -18.719946693752718 0.151700 9.5976556159153418e-08 9.4794066545337079e-08
ZTF21abnuldi SN2021udc  II  0.035000000000000003  4.26658658658658663 0.2385000000000000 False -18.711 0.012950 1.7162532134325286e+00 4.3809387560471658e-01 1.0832166481643672e-01 1.0832166481643672e-01 7.3779286314729298e+00 2.1403429489407788e-01 6.821e+42 7.615e+40   1.3197121707130819   0.053564004442948530 59421.414489999879    6.558  0.0732200 59427.972489999876 0.0000000000000000 -3.840007483955432e-02 0.0176460106926843718 -18.356437475089148 -18.626437475089148 0.022120 0.021900  2.98661061061061073  2.34662262262262233  3.73326326326326274  2.66661661661661675  0.287203399158478312 0.150846615394746780  0.28720 0.19230   0.00000000000000   0.000000000000000000 17.184562524910852 0.012120 ZTFg  3.96448148148148061  0.19320 -18.874761146175423 0.013140 7.0830620989016890e-08 6.9870315694186574e-08
ZTF21abotose SN2021ugl  IIb 0.041200000000000001  2.22584284284284273 0.7370000000000000 True  -17.930 0.046090                    nan                    nan                    nan                    nan                    nan                    nan 3.561e+42 1.566e+41                  nan                    nan 58450.415409999900   -3.321 -0.1461000 59422.894600000225 0.0000000000000000 -4.631777155173822e-02 0.0660209577081522919 -16.891660696373759 -17.221660696373760 0.141700 0.093540  1.90953153153153199  1.80344644644644614  2.03229129129129138  1.25808508508508510  0.691590141842814088 0.647466745545466349  0.95070 0.41620                nan                    nan 18.302339303626241 0.043710 ZTFR 18.58089489489489665  0.58800 -18.112760397503518 0.042390 2.1213018871072409e-07 1.8632638540822686e-07
ZTF21abouuat SN2021ucg  II  0.017180000000000001  2.19753353353353287 0.1117000000000000 False -17.412 0.011880 1.5750011947897346e-03 2.5991990627578310e-04 9.9406515409393052e-05 9.9406515409393052e-05 4.1798876040728841e+00 4.0849587812227028e-01 1.918e+42 2.087e+40   1.4915529035644268   0.039316436322344481 59425.402639999986   -0.212 -0.0023060 59425.190639999986 0.0000000000000000 -4.274491671861114e-03 0.0167371994139467045 -17.451121714723925 -17.481121714723923 0.020100 0.020260  1.69809409409409362  1.09876676676676710  2.09764564564564537  1.09876676676676688  0.111678053723097651 0.049943943943943969  0.09989 0.04994 111.25000000000000   0.183788694958250842 16.758878285276079 0.017690 ZTFR  2.39430430430430619  0.08911 -17.811709151880414 0.018090 4.0456977803666776e-07 3.1230626153749234e-07
ZTF21abouznj SN2021uuh  II  0.052999999999999999  6.86937137137137199 0.3792000000000000 True  -18.905 0.014210 9.7259163069940335e-05 1.3706017925167231e-05 6.1385315289918974e-06 6.1385315289918974e-06 4.4245501784983281e+00 3.4893108349018398e-01 9.936e+42 1.240e+41   1.3472178516481854   0.050570737773017675 59417.437750000041   18.319  0.2285000 59435.756750000044 0.0000000000000000  5.040732472632925e-02 0.0192619462334238691 -18.644641542939773 -18.844641542939772 0.029830 0.024560  4.14531031031031105  4.50062262262262180  5.44812212212212366  5.44812212212212188  0.427032253615239221 0.379184813137545706  0.42700 0.47740  36.25000000000000   0.141515663172416456 17.915358457060229 0.016440 ZTFR  6.84876076076076146  0.54430 -18.992746660368574 0.017330 5.7053870700782684e-08 4.8950948962227862e-08
ZTF21abptxfk SN2021uux  II  0.032000000000000001  2.09353353353353366 0.0740200000000000 False -18.804 0.013110 1.3892226520957346e-01 2.5797832502206824e-02 8.7681065531552711e-03 8.7681065531552711e-03 7.5935636786746512e+00 4.1423027047105077e-01 8.866e+42 9.690e+40   1.7695393864230460   0.059851636296352664 59430.222819999792    4.572  0.0499700 59434.794819999792 0.0000000000000000 -7.906916409181974e-02 0.0173859725513495940 -18.597546984474924 -18.747546984474926 0.024640 0.021420  1.25612012012012020  1.36079679679679710  1.67482682682682693  1.88418018018017985  0.052338338338338453 0.052338338338338009  0.05234 0.10470  86.25000000000000   0.689444029882338660 16.954453015525072 0.011870 ZTFg  2.28214714714714795  0.07684 -18.809535194114634 0.018210 6.1750302845738778e-08 5.9631884418484387e-08
ZTF21abpxquj SN2021ukt  IIn 0.012800000000000001  3.11070570570570615 0.0709500000000000 False -17.855 0.012640                    nan                    nan                    nan                    nan                    nan                    nan 3.377e+42 3.537e+40                  nan                    nan 59429.440830000211    0.245  0.0025660 59429.685830000213 0.0000000000000000  5.663270793872144e-02 0.0156763999459188855 -17.774357390839345 -17.604357390839343 0.022370 0.023630  1.90953153153153199  1.80344644644644614  2.70932432432432435  1.80621621621621653  0.691590141842814088 0.647466745545466349  0.07095 0.11220                nan                    nan 15.772642609160656 0.019170 ZTFR  3.30036836836836756  0.16090 -18.070521518870930 0.021580 2.1655642734612904e-07 1.7294763292790298e-07
ZTF21abqgrqd SN2021uqw  IIb 0.028018999999999999  1.93771471471471468 0.1140000000000000 False -17.952 0.018250                    nan                    nan                    nan                    nan                    nan                    nan 3.418e+42 5.685e+40                  nan                    nan 58472.450679999776    1.883  0.0313200 59430.206530000170 0.0000000000000000 -2.131951498146023e-01 0.0300317918397828287 -17.052474773639258 -17.572474773639257 0.049090 0.044260  1.90953153153153199  1.80344644644644614  1.52977477477477475  1.22381981981981980  0.691590141842814088 0.647466745545466349  0.16130 0.07211                nan                    nan 17.460525226360744 0.018060 ZTFg  1.84156756756756756  0.07234 -17.934657274291052 0.027820 1.9806303256050306e-07 2.4626701253902674e-07
ZTF21abqmrtm SN2021uoy  II  0.033470000000000000  3.25180380380380374 0.8650000000000000 False -17.741 0.091960 1.7293543430920974e-02 3.6258431894385670e-02 1.0914854523512635e-03 1.0914854523512635e-03 5.3928036097669620e+00 1.9814230436374860e+00 3.018e+42 2.636e+41   1.4170278286074438   0.210323219139057799 59431.325879999902    4.792  0.4185000 59436.117879999903 0.0000000000000000 -1.414905223697716e-02 0.1353330385229262744 -17.609585098446097 -17.719585098446100 0.173300 0.166500  0.94407207207207211  3.56649449449449429  1.78324724724724692  5.13994794794794796  0.451178613305270870 1.311211211211211092  0.58640 0.86020  56.25000000000000   0.952284070109779557 18.083414901553901 0.094850 ZTFg  3.37678478478478450  0.77640 -17.868260344854537 0.063560 2.6933551429240730e-07 2.5113978570425202e-07
ZTF21abrgbex SN2021vgn  II  0.032340999699999998  2.01213213213213216 0.4056000000000000 False -17.548 0.024450 1.0504436524632474e+00 1.0082903631793001e+00 6.6298961213948363e-02 6.6298961213948363e-02 1.5894628066224115e-01 4.5926908334668126e-01 2.820e+42 6.620e+40   1.3523353817080754   0.074345828543315909 59437.187040000223    0.506  0.0118800 59437.693040000224 0.0000000000000000 -7.029772478191987e-02 0.0368755927969844424 -16.873139879965727 -16.693139879965727 0.152400 0.149200  1.50909909909909934  1.00606606606606630  1.91152552552552613  1.00606606606606608  0.573545902277347253 0.181371139385277158  0.57350 0.18140   0.00000000000000   0.000000000000000000 18.237860120034274 0.025490 ZTFg  1.71684684684684674  0.27190 -17.528102921882795 0.030780 3.5048507390653662e-07 3.4517445741589914e-07
ZTF21abrluay SN2021vfh  II  0.025000000000000001  1.89050450450450391 0.0525100000000000 False -16.869 0.009498 6.3985309452098777e-03 8.2907613723282123e-04 4.0384456031311052e-04 4.0384456031311052e-04 5.4284677949494391e+00 3.0579410987342115e-01 1.395e+42 1.338e+40   1.4298796708785100   0.038733495390066257 59437.434460000135    4.923  0.0472100 59442.357460000138 0.0000000000000000 -1.326845203035276e-03 0.0146277458014748632 -16.758040391407821 -16.858040391407823 0.019920 0.018990  0.94525225225225284  1.36536436436436404  1.36536436436436404  1.78547647647647700  0.074266030833269228 0.074266030833268923  0.05251 0.10500   0.00000000000000   0.000000000000000000 18.180959608592179 0.011600 ZTFR  2.81471971971971868  0.14810 -17.114139569169144 0.010760 8.7653971080066969e-07 6.5982645700110195e-07
ZTF21abtzlnh SN2021wel  II  0.027119999999999998  1.20475675675675720 0.0709900000000000 False -17.738 0.057770 5.3634716122049630e-01 2.8417024603602770e-01 3.3851658349863874e-02 3.3851658349863874e-02 8.1745821151341358e-01 6.9495880542554256e-01 3.399e+42 1.804e+41   1.3390228813719238   0.070570482202906099 59446.181890000124    0.296  0.0157100 59446.477890000126 0.0000000000000000 -1.188658731933430e-01 0.0861246169134034095 -16.658106960656614 -16.908106960656614 0.116400 0.092250  0.80317117117117132  0.80317117117117132  1.00396396396396415  1.00396396396396415  0.070990972698584648 0.112246583519178572  0.07099 0.15870   0.00000000000000   0.000000000000000000 17.667893039343387 0.057650 ZTFg  1.61798598598598553  0.18230 -17.660304327360585 0.066710 2.6549940830774577e-07 2.7686767857839842e-07
ZTF21abujgmr SN2021wrr  IIn 0.048000000000000001  6.86148148148148174 0.3723000000000000 False -17.946 0.010350                    nan                    nan                    nan                    nan                    nan                    nan 3.784e+42 3.792e+40                  nan                    nan 59445.284779999871   16.180  0.1622000 59461.464779999871 0.0000000000000000  4.353801281484486e-01 0.0132224456430865087 -17.858145233011598 -17.948145233011598 0.022080 0.019240  1.90953153153153199  1.80344644644644614  5.46592592592592474  5.11703703703703816  0.691590141842814088 0.647466745545466349  0.39010 0.33910                nan                    nan 18.234854766988402 0.009544 ZTFR  8.74148148148148252  0.39620 -19.522420155037580 0.009534 2.1158449923594980e-07 1.0634251622401805e-07
ZTF21abuxitb SN2021xhq  II  0.084000000000000005  4.83975975975975992 0.9567000000000000 False -19.418 0.016450 5.3634716122049630e-01 2.8417024603602770e-01 3.3851658349863874e-02 3.3851658349863874e-02 8.1745821151341358e-01 6.9495880542554256e-01 1.593e+43 2.308e+41                  nan                    nan 59449.398459999822   12.440  0.1802000 59461.838459999824 0.0000000000000000 -1.166410614797542e-01 0.0247290277669573351 -19.008319529642701 -19.288319529642703 0.036160 0.031410  0.80317117117117132  0.80317117117117132  3.15147147147147066  5.17741741741741723  0.070990972698584648 0.112246583519178572  0.79980 1.33400   0.00000000000000   0.000000000000000000 18.461680470357297 0.015730 ZTFg  4.89692092092091968  1.19700 -19.382614952041141 0.019990 3.0639935491327289e-08 3.2255469000239354e-08
ZTF21abvbdyr SN2021wvz  II  0.020199999999999999  8.78941441441441462 1.1679999999999999 False -17.393 0.152400 2.9846401698685483e-03 1.7842026965211796e-01 1.8837616124928739e-04 1.8837616124928739e-04 1.8269397299783976e+00 3.8980203849859136e+00 2.167e+42 3.068e+41   1.3570816069921363   0.091430549921770896 59445.240209999960   17.075  2.4170000 59462.315209999957 0.0000000000000000  1.498056565094430e-02 0.2202212614521020517 -16.401530273485925 -17.311530273485925 0.269200 0.277600  4.21891891891892001  5.50803303303303338  5.62522522522522550  4.80487987987988063  1.411180866178286086 1.206567466222274732  2.09600 2.00300   0.00000000000000   0.000000000000000000 17.032469726514076 0.042750 ZTFR 11.56970170170170320  1.51800 -17.817524797475247 0.043850 4.1904045976750491e-07 2.5882040851136134e-07
ZTF21abvcxel SN2021wvw  II  0.009900000000000001 15.95108708708708356 1.5260000000000000 False -16.267 0.161500 3.3956793466530270e-03 6.7701105347136126e-01 2.1431898109987513e-04 2.1431898109987513e-04 3.0124147602432737e+02 4.1877639898806359e+06 4.299e+41 6.967e+40   1.3405895041792490   0.107506106435025423 59452.454760000110   15.472  2.5070000 59467.926760000111 0.0000000000000000 -1.410339419983586e-02 0.2528438556495824496 -16.451292358256211 -16.501292358256208 0.304100 0.298900  6.01055455455455601 11.44317117117117100 10.51847047047047212  7.39760560560560432  3.005277277277277559 2.822444402211449432  4.26300 4.11800   0.00000000000000   0.000000000000000000 16.521707641743792 0.051130 ZTFR  9.66108808808808917  0.89510 -17.089095484079639 0.047840 1.9259061349235392e-06 1.5153273832651302e-06
ZTF21abviabc SN2021wyn  II  0.053467000000000001  3.31637937937937899 0.3857000000000000 False -18.203 0.018430 2.7647913364562360e-01 1.5224242126214843e-01 1.7450035815870259e-02 1.7450035815870259e-02 4.0114087715775717e+01 2.0057043857887859e+01 5.163e+42 9.033e+40   1.6872224212858866   0.112999363018610050 59455.334019999951    6.873  0.1202000 59462.207019999951 2.5377437784732630  7.530396968763391e-01 0.0216892676805188825 -17.956769438930230 -18.106769438930229 0.038520 0.032530  2.24657957957957954  1.81865965965966048  2.88845945945945992  8.02349849849849939  0.431250086253208653 2.896373061849405239  0.43130 0.34250   0.00000000000000   0.000000000000000000 17.892230561069770 0.015000 ZTFR  5.54724724724724716  0.51140 -20.816484411734219 0.015850 1.5068249667587144e-07 4.6491075103529088e-08
ZTF21abxlmuw SN2021ydc  IIn 0.055000000000000000  9.14819819819819813 0.4313000000000000 False -19.280 0.013070                    nan                    nan                    nan                    nan                    nan                    nan 1.253e+43 1.397e+41                  nan                    nan 59812.474090000149   21.854  0.2437000 59834.328090000148 0.0000000000000000  1.269673652725736e-01 0.0162581337653799306 -19.305640320564336 -19.315640320564334 0.020260 0.020920  1.90953153153153199  1.80344644644644614 10.61190990990991168  2.92742342342342354  0.691590141842814088 0.647466745545466349  0.61290 0.13640                nan                    nan 17.505359679435667 0.013840 ZTFR 11.78046546546546480  0.40060 -19.541174139287069 0.015150 3.4178844709545551e-08 2.6761172478515384e-08
ZTF21abyahbi SN2021xzp  II  0.076684000000000002  4.16592592592592581 0.0775200000000000 False -19.634 0.017660 6.7278716164945163e-01 2.4150282203618156e-01 4.2463096264937467e-02 4.2463096264937467e-02 7.8286281054090416e+00 3.6926637084977010e-01 2.045e+43 3.064e+41                  nan                    nan 59462.204559999984    9.520  0.1426000 59471.724559999981 0.0000000000000000 -8.914211039645181e-02 0.0239430773638493050 -19.435601947509799 -19.555601947509800 0.033820 0.032460  2.52148148148148188  2.63111111111111118  3.28888888888888875  3.28888888888888875  0.077519854530081159 0.122569652099988699  0.12260 0.19760   0.00000000000000   0.000000000000000000 18.056398052490202 0.016270 ZTFg  4.30124324324324281  0.19880 -19.566761487633432 0.020020 2.2277414107277806e-08 2.2842115941658836e-08
ZTF21abyqrli SN2021ybc  IIb 0.029250000000000002  6.14996596596596579 1.2640000000000000 False -17.293 0.090600                    nan                    nan                    nan                    nan                    nan                    nan 2.146e+42 1.902e+41                  nan                    nan 58468.519059999846    9.711  0.8605000 59476.127029999967 0.0000000000000000  2.933661545519648e-01 0.0376625434373964244 -16.905655656347921 -17.195655656347924 0.193400 0.170800  1.90953153153153199  1.80344644644644614  4.39283283283283321  5.71068268268268309  0.691590141842814088 0.647466745545466349  1.06600 0.62610                nan                    nan 18.069344343652077 0.054320 ZTFR  9.79116716716716695  1.24400 -18.241584146007927 0.052250 4.9404058466931622e-07 3.4849024088518097e-07
ZTF21abzciqh SN2021yky  II  0.075999999999999998  5.75090090090090023 0.1627000000000000 False -19.715 0.015570 1.7305704534517950e-04 3.6863372131110177e-05 1.0922530028370074e-05 1.0922530028370074e-05 5.7901299233424863e+00 2.5435741730310113e-01 1.914e+43 2.523e+41   1.8635269956813831   0.096530754760594001 59464.447949999943   14.903  0.1965000 59479.350949999942 0.0000000000000000 -1.102488206281116e-01 0.0210842265429374599 -19.528850766969697 -19.678850766969699 0.026110 0.024870  3.45054054054054049  3.68057657657657700  4.60072072072071947  4.37068468468468474  0.128594053462791041 0.128594053462791819  0.16270 0.20740   0.00000000000000   0.000000000000000000 17.923149233030305 0.014320 ZTFg  5.54402402402402394  0.28880 -19.726217321771909 0.017040 1.9880935393145489e-08 2.1760637657763725e-08
ZTF21acafqtj SN2021yok  II  0.014904000000000001  2.09556456456456441 0.1411000000000000 False -16.888 0.015510 2.0833069891569517e-03 5.9795310012890693e-04 1.3148833728203886e-04 1.3148833728203886e-04 5.9767673225260012e+00 6.6414900176915470e-01 1.382e+42 2.029e+40   1.4212527210572858   0.038500940378535506 59473.464279999956   -0.311 -0.0045660 59473.153279999955 0.0000000000000000  1.606075259175057e-01 0.0210323877121560698 -16.805997820417755 -16.895997820417755 0.025920 0.026050  1.29725425425425378  1.29725425425425467  1.69640940940940954  1.49683183183183166  0.179896797347211701 0.141122658477889268  0.15780 0.11160 138.75000000000000   1.384465724355750771 16.992002179582247 0.015300 ZTFR  2.40866866866866935  0.07405 -17.184769271828472 0.015200 8.2884799746523184e-07 5.9585983359048802e-07
ZTF21acagtdn SN2021yjg  II  0.026617999999999999  2.09993693693693650 0.3201000000000000 False -17.295 0.045100 2.0809766865913772e-02 1.8164425047183304e-02 1.3134125976955210e-03 1.3134125976955210e-03 8.2477904254313952e+00 1.3133176193275613e+00 1.697e+42 7.504e+40                  nan                    nan 59467.157269999851   -0.103 -0.0045540 59467.054269999848 0.0000000000000000  0.000000000000000e+00 0.0679351649361807086 -17.095315208496771 -17.195315208496773 0.091450 0.087890  1.39995795795795885  1.29996096096096014  1.79994594594594659  1.69994894894894832  0.291538839559240148 0.291538839559239982  0.32010 0.49240   0.00000000000000   0.000000000000000000 17.972684791503230 0.048020 ZTFg  2.09993693693693650  0.32010 -17.562989770002609 0.045100 4.8890741476441652e-07 4.6518927431760762e-07
ZTF21acceboj SN2021yyg  II  0.011625000000000000  1.54611111111111121 0.0728800000000000 False -16.269 0.009678 6.9697592557464553e-04 1.1678739161230154e-04 4.3989774937828868e-05 4.3989774937828868e-05 2.8953861763983100e+00 3.1781960022069189e-01 6.106e+41 5.921e+39   1.3740740010822707   0.038234539900474401 59474.461399999913    2.971  0.0288100 59477.432399999911 0.0000000000000000  1.104172689004912e-01 0.0140986325325158906 -16.293862943906724 -16.363862943906724 0.020330 0.019180  0.92766666666666620  1.03074074074074096  1.23688888888888870  1.23688888888888915  0.000000000000000000 0.051537037037036937  0.05154 0.07288 111.25000000000000   1.301274144666501709 16.927137056093276 0.018200 ZTFR  2.06644444444444630  0.08595 -16.841909798138616 0.017200 1.9304504561741435e-06 1.3249079948778893e-06
ZTF21accgsbf SN2021yyy  IIn 0.089999999999999997 18.36529329329329130 0.7374000000000001 False -20.372 0.009212                    nan                    nan                    nan                    nan                    nan                    nan 3.696e+43 2.741e+41                  nan                    nan 59475.360799999908   44.464  0.3297000 59519.824799999908 0.0000000000000000  1.508118028195149e-01 0.0106377193519998289 -20.356355423531721 -20.386355423531722 0.015520 0.014910  1.90953153153153199  1.80344644644644614 19.23294494494494700  7.37503903903903790  0.691590141842814088 0.647466745545466349  0.61780 0.36150                nan                    nan 17.491644576468278 0.009371 ZTFR 19.88135135135135556  0.46570 -20.616389376262607 0.010900 8.3383379666519425e-09 6.2800439188626823e-09
ZTF21acchbmn SN2021zaa  II  0.031500000000000000  1.81175175175175340 0.0476800000000000 False -17.917 0.011570 2.7229048773178482e-02 3.7042302626069008e-03 1.7185668591289142e-03 1.7185668591289142e-03 6.5990465066435542e+00 4.0241130483516496e-01 3.407e+42 3.653e+40   1.5205974695516782   0.040351404180739521 59494.378239999991   -4.740 -0.0508200 59489.638239999993 0.0000000000000000 -8.702083103434433e-02 0.0167793601542877424 -17.772916678332116 -17.892916678332114 0.019990 0.020070  1.23961961961962075  1.04890890890890986  1.52568568568568708  1.33497497497497442  0.000000000000000000 0.047677677677677721  0.04768 0.06743   0.00000000000000   0.000000000000000000 17.762083321667884 0.011640 ZTFg  1.81520520520520634  0.00000 -18.002628283020268 0.012890 2.0999439203828866e-07 2.1833291443271483e-07
ZTF21accwcrh SN2021zco  II  0.031599000000000002  4.10577477477477437 0.6425000000000000 False -17.345 0.066500 2.7229048773178482e-02 3.7042302626069008e-03 1.7185668591289142e-03 1.7185668591289142e-03 6.5990465066435542e+00 4.0241130483516496e-01 1.330e+42 8.948e+40   1.4033796672589527   0.075147144547486458 59477.427660000045    5.171  0.3479000 59482.598660000047 0.8671150942421940  2.573041822677133e-01 0.0942786444659634987 -17.358935652010302 -17.468935652010302 0.131000 0.107300  1.23961961961962075  1.04890890890890986  3.15828828828828811  3.05301201201201255  0.000000000000000000 0.047677677677677721  0.52110 1.21500   0.00000000000000   0.000000000000000000 17.936064347989699 0.049110 ZTFR  4.57091291291291313  0.64880 -18.733344148110540 0.046030 4.6294855985050352e-07 3.2055374423532129e-07
ZTF21acdbcxy SN2021zeg  II  0.058999999999999997  8.26097297297297217 1.0549999999999999 False -19.057 0.066380 1.6645890255522053e-04 9.4598974409254013e-05 1.0506086926553255e-05 1.0506086926553255e-05 4.8905115522028311e+00 5.3477252462965819e+00 7.481e+42 4.459e+41   1.3993821926374135   0.383143882681004244 59476.431179999840   14.621  0.8715000 59491.052179999839 0.0000000000000000 -1.060661392347484e-02 0.0924718869956227957 -18.831812560062886 -19.061812560062886 0.129000 0.117800  5.16310810810810672  5.50731531531531537  6.76940840840840785  7.57255855855855842  1.057811216455824210 1.147357357357357222  1.02100 1.41100  36.25000000000000   0.744470447599937302 17.838187439937112 0.029260 ZTFR  9.24060060060060096  1.41000 -19.519593317220028 0.030300 4.7042227766170823e-08 4.1726300861973975e-08
ZTF21acdezwk SN2021zet  II  0.032349000000000003  3.06511711711711676 0.2363000000000000 False -18.257 0.021520 9.4735279638911929e-02 3.7839196715344442e-02 5.9792361214658545e-03 5.9792361214658545e-03 6.9521916732513391e+00 5.3969788932760299e-01 5.146e+42 9.858e+40   1.5911260326821075   0.080342091231580107 59480.230640000198    5.588  0.1070000 59485.818640000201 0.0000000000000000  3.470614982912679e-03 0.0292924219380239874 -18.030220898832866 -18.210220898832866 0.042010 0.038290  1.58540540540540498  2.32526126126126087  2.21956756756756768  3.06511711711711676  0.118169141946069409 0.217893131530389417  0.14950 0.33420   0.00000000000000   0.000000000000000000 17.498779101167134 0.017000 ZTFR  3.21741741741741727  0.19330 -18.348995636076701 0.017620 1.3160719238466400e-07 1.1898190922017898e-07
ZTF21acdoyqt SN2021zgm  II  0.013309000000000000  1.02351351351351338 0.3277000000000000 False -15.480 0.076210 9.4735279638911929e-02 3.7839196715344442e-02 5.9792361214658545e-03 5.9792361214658545e-03 6.9521916732513391e+00 5.3969788932760299e-01 2.860e+41 2.440e+40                  nan                    nan 59480.136620000005    2.249  0.1919000 59482.385620000008 0.0000000000000000  0.000000000000000e+00 0.1313321206922795914 -15.505706455733574 -15.565706455733574 0.158200 0.154600  1.58540540540540498  2.32526126126126087  0.92116216216216174  0.71645945945945955  0.118169141946069409 0.217893131530389417  0.29840 0.53430   0.00000000000000   0.000000000000000000 18.235293544266426 0.092660 ZTFg  1.02351351351351338  0.28950 -15.846086330597830 0.076210 5.7706628297691392e-06 5.5131498982247510e-06
ZTF21aceqmyz SN2021aabm II  0.041059999999999999  9.06097297297297466 1.0740000000000001 False -18.182 0.038290 9.4735279638911929e-02 3.7839196715344442e-02 5.9792361214658545e-03 5.9792361214658545e-03 6.9521916732513391e+00 5.3969788932760299e-01 3.055e+42 1.110e+41   1.4899177383477342   0.202263920710804096 59487.395140000153   11.752  0.4270000 59499.147140000154 0.0000000000000000  7.640927456171553e-02 0.0683783290331821531 -18.142704347178963 -18.292704347178965 0.074670 0.068230  1.58540540540540498  2.32526126126126087  7.27115115115114996  6.48810410410410388  0.118169141946069409 0.217893131530389417  1.05500 1.25100   0.00000000000000   0.000000000000000000 17.812295652821035 0.062360 ZTFR 10.17184584584584606  1.47100 -18.792385125638095 0.061530 1.4970188901045032e-07 1.2123045714135288e-07
ZTF21aceqpgp SN2021aabk II  0.036900000000000002  2.15940540540540571 0.4423000000000000 False -17.569 0.041410 9.4735279638911929e-02 3.7839196715344442e-02 5.9792361214658545e-03 5.9792361214658545e-03 6.9521916732513391e+00 5.3969788932760299e-01 2.894e+42 1.166e+41   1.4623100715367050   0.139908126654830878 59487.399490000214    2.726  0.1098000 59490.125490000217 0.0000000000000000 -1.801027003721920e-01 0.0794410587164710302 -17.502679865496919 -17.422679865496921 0.124500 0.147100  1.58540540540540498  2.32526126126126087  1.54243243243243189  1.85091891891891880  0.118169141946069409 0.217893131530389417  0.44230 0.36360   0.00000000000000   0.000000000000000000 18.483320134503078 0.158300 ZTFR 10.08481281281281206  5.41500 -17.624698668594775 0.150200 3.4499327026307104e-07 3.0535217856113183e-07
ZTF21aceqrju SN2021aaev IIn 0.155700000000000005  7.68196396396396430 0.2198000000000000 False -21.563 0.015090                    nan                    nan                    nan                    nan                    nan                    nan 1.210e+44 1.388e+42                  nan                    nan 59491.330779999960   21.814  0.2502000 59513.144779999959 0.0000000000000000 -1.095659090321348e-01 0.0179998099304863740 -21.471756494800054 -21.551756494800053 0.021570 0.021740  1.90953153153153199  1.80344644644644614  6.34066866866866619  6.70647647647647815  0.691590141842814088 0.647466745545466349  0.21980 0.50280                nan                    nan 17.694243505199946 0.012460 ZTFg  8.05515915915916025  0.28140 -21.526133246915265 0.012010 1.9174998552259522e-09 2.0318674156688947e-09
ZTF21acgpjbx SN2021aaqn II  0.028445999999999999  4.88599199199199319 2.1480000000000001 False -17.336 0.110000 1.3375656260888377e-02 2.8800270811443759e-02 8.4420722003722187e-04 8.4420722003722187e-04 5.3135712048127877e+00 1.6341839397726456e+00 2.175e+42 2.326e+41   1.4012806997474399   0.177948413861957283 59497.281440000050    6.111  0.6536000 59503.392440000047 0.0000000000000000 -1.414244821209465e-02 0.1660446916139800000 -17.183786785700764 -17.333786785700767 0.179700 0.200200  1.48704104104104040  5.94816416416416516  2.23056156156156149  6.90411911911911869  0.531086086086086095 1.906739581970575026  0.66540 0.78950   0.00000000000000   0.000000000000000000 18.087213214299236 0.052750 ZTFR  6.64861261261261305  1.67700 -17.483693721753852 0.050340 4.6445589578303553e-07 3.9385500037929212e-07
ZTF21acgqhru SN2021aatd II  0.015245000000000000  2.00118118118118149 0.0707500000000000 False -16.371 0.010200 6.0779584935058617e-03 1.0083061397222889e-03 3.8361156590932120e-04 3.8361156590932120e-04 7.8594008640112465e+00 3.6543040306290830e-01 9.147e+41 9.371e+39   1.3721701184807742   0.038549151812823132 59501.319610000122   -0.041 -0.0004200 59501.278610000125 0.0000000000000000  1.230277256158701e-01 0.0149135345612089760 -16.173869073544964 -16.303869073544966 0.020790 0.019880  1.30076776776776804  1.20070870870870916  1.70100400400400487  1.50088588588588578  0.050029529529529437 0.050029529529529659  0.07075 0.07075   0.00000000000000   0.000000000000000000 17.619130926455032 0.061500 ZTFR  2.33159559559560137  0.08327 -16.573433840245876 0.057330 1.6947770639744269e-06 1.2728652373648424e-06
ZTF21acgrrnl SN2021aayf II  0.018300000000000000  2.10246246246246216 0.2680000000000000 False -15.915 0.014070 6.0779584935058617e-03 1.0083061397222889e-03 3.8361156590932120e-04 3.8361156590932120e-04 7.8594008640112465e+00 3.6543040306290830e-01 4.503e+41 6.975e+39   1.3582437387282993   0.039109815522918354 59499.384939999785    5.018  0.0777300 59504.402939999782 0.0000000000000000  1.867308124785296e-01 0.0220149560887058816 -15.895207221183709 -15.985207221183709 0.027430 0.027640  1.30076776776776804  1.20070870870870916  1.15635435435435419  5.88689489489489493  0.050029529529529437 0.050029529529529659  0.11750 0.48460  78.74999999999999   0.277667249319448861 18.192792778816290 0.037790 ZTFR  6.81900800800801221  0.40430 -16.553560839567027 0.032800 3.2109033355689931e-06 1.9627228539711809e-06
ZTF21acheiti SN2021abnz II  0.025000000000000001 11.66962162162162109 2.8470000000000000 False -16.811 0.096460 6.0779584935058617e-03 1.0083061397222889e-03 3.8361156590932120e-04 3.8361156590932120e-04 7.8594008640112465e+00 3.6543040306290830e-01 1.369e+42 1.339e+41                  nan                    nan 59498.356259999797   13.184  1.2900000 59511.540259999798 0.0000000000000000  0.000000000000000e+00 0.1509746201296659207 -16.436711312126825 -16.716711312126826 0.210200 0.186600  1.30076776776776804  1.20070870870870916  9.51697297297297062  6.57124324324324327  0.050029529529529437 0.050029529529529659  2.70500 4.04600   0.00000000000000   0.000000000000000000 18.398288687873176 0.106200 ZTFg 11.89621621621621372  2.92700 -16.878225136673080 0.096460 9.4966754496246807e-07 8.7157357631404045e-07
ZTF21achlshg SN2021abjz II  0.029999999999999999  0.78845245245245277 0.0696900000000000 False -17.651 0.029310 1.7472816927505342e-02 5.1434983066164265e-03 1.1028003349428850e-03 1.1028003349428850e-03 3.0790241690372304e+00 1.0133549768164207e+00 2.814e+42 7.803e+40   1.4368313225973062   0.047625175545057255 59501.415390000213   -1.542 -0.0427600 59499.873390000212 0.0000000000000000  9.195960332149866e-03 0.0476032176582849367 -17.655315479458441 -17.675315479458440 0.052310 0.052000  0.49278278278278265  0.49278278278278265  0.59133933933933935  0.68989589589589606  0.049278278278278353 0.049278278278278353  0.06969 0.11020   0.00000000000000   0.000000000000000000 17.929684520541556 0.036810 ZTFR  0.79338538538538517  0.11090 -17.775618308472755 0.035870 3.0193375915211455e-07 2.7645610285913247e-07
ZTF21achpuoa SN2021abhv II  0.017999999999999999  2.07826226226226218 0.3689000000000000 False -17.161 0.066110 4.1547689925852185e-03 5.6450789387658892e-03 2.6222907592081456e-04 2.6222907592081456e-04 4.4322517845554614e+00 2.4485391416011888e+00 1.387e+42 8.743e+40   1.3745502159872685   0.095920952736644319 59505.200160000008   -5.628 -0.3548000 59499.572160000011 0.0000000000000000 -1.414169695177847e-02 0.0975892879790348083 -17.123494777704625 -17.213494777704625 0.124600 0.120200  1.22806406406406410  1.41699699699699622  1.70039639639639617  2.07826226226226218  0.368903344551883616 0.445597431128350541  0.36890 0.92800   0.00000000000000   0.000000000000000000 17.193505222295375 0.048740 ZTFR  2.26838938938938917  0.38510 -17.528990165466148 0.047240 5.7364516043122460e-07 5.2546801318744850e-07
ZTF21aciobmz SN2021abxi II  0.040000000000000001  4.76106706706706628 1.3939999999999999 False -18.896 0.160200 3.8629811377128920e-03 4.5567442837651961e-02 2.4381282710297675e-04 2.4381282710297675e-04 3.5024320728656453e+00 6.3029027939809250e+00 6.137e+42 8.587e+41   1.9041466840555303   0.975048074421354105 59512.349440000020    1.198  0.1676000 59513.547440000017 0.0000000000000000 -1.414792031243906e-02 0.2177633830586144514 -18.990563367220371 -19.020563367220372 0.273600 0.271300  1.62078878878878774  4.15327127127127138  2.43118318318318272  3.95067267267267219  0.726157016165971392 1.116070058206068749  0.92980 0.88460   0.00000000000000   0.000000000000000000 17.056436632779626 0.052050 ZTFR 17.64689489489489205  0.53360 -19.470340087412477 0.055790 5.5654465719226511e-08 4.4884665364813858e-08
ZTF21acioxcf SN2021abyl II  0.027229231425611067 10.22840440440440446 1.9710000000000001 False -17.120 0.105600 1.3347931529693414e-04 1.2217351080111313e-04 8.4245736808290589e-06 8.4245736808290589e-06 1.5083937570809538e+00 2.5665916295709370e+00 1.609e+42 1.692e+41   1.3631252020879019   0.152550100522146653 59512.420859999955    8.704  0.9153000 59521.124859999953 0.0000000000000000 -1.394485985760241e-02 0.1633393528753476764 -16.988538061805816 -17.098538061805815 0.207200 0.198900  6.09351751751751713  7.07283283283283382  7.94333533533533576  6.31114314314314306  1.360160160160160503 1.658280135241590347  1.36000 1.24200   0.00000000000000   0.000000000000000000 18.109461938194183 0.069920 ZTFR 10.63551351351351393  1.36900 -17.419485541544812 0.065540 6.2373786343884997e-07 4.9131095264711558e-07
ZTF21acjglei SN2021acma II  0.018176000000000001  2.40893693693693756 0.5853000000000000 False -16.470 0.093150 1.7866071908860361e-03 3.7276418094356455e-03 1.1276207017421034e-04 1.1276207017421034e-04 5.1918885216453177e+00 2.7045733004816777e+00 8.542e+41 8.148e+40   1.3559219949222525   0.082664907668565407 59520.264200000092    0.272  0.0259500 59520.536200000090 0.0000000000000000 -1.394363994653247e-02 0.1478425036334468368 -16.470958339318479 -16.480958339318477 0.178500 0.177900  1.20446846846846789  1.90707507507507557  1.60595795795795748  2.81042642642642715  0.391966644395651487 0.652420420420420588  0.42580 0.58530   0.00000000000000   0.000000000000000000 17.916041660681522 0.056520 ZTFR  7.52792792792792920  2.11400 -16.746640064789627 0.051250 1.4909688410622946e-06 1.2617593975444140e-06
ZTF22aadesjc SN2022fnl  IIn 0.103499999999999995 40.68220920920921202 0.5160000000000000 False -19.734 0.008253                    nan                    nan                    nan                    nan                    nan                    nan 2.197e+43 1.582e+41                  nan                    nan 59676.348559999838   82.249  0.5923000 59758.597559999842 0.0000000000000000  3.100810341908762e-01 0.0096540092011032832 -19.733366466455358 -19.743366466455360 0.014050 0.013890  1.90953153153153199  1.80344644644644614 29.73632332332331885 25.54040040040040083  0.691590141842814088 0.647466745545466349  0.93910 1.16100                nan                    nan 18.301633533544642 0.007079 ZTFR 40.93110310310310496  0.58760 -20.089412831474448 0.007717 2.0888969341804250e-08 1.2586157527636710e-08
ZTF22aadolby SN2022fny  II  0.032000000000000001  4.31200000000000028 2.4729999999999999 False -17.719 0.031460 7.9935149153648716e-02 2.3308245764262323e-01 5.0451229258623694e-03 5.0451229258623694e-03 4.4131449280437085e+00 1.0935227401824816e+00 3.013e+42 8.970e+40                  nan                    nan 59673.302970000077    2.564  0.0763300 59675.866970000076 0.0000000000000000 -4.266564183825849e-02 0.0503046568127862651 -17.625920911838012 -17.725920911838013 0.058360 0.056220  7.08399999999999874  1.64266666666666694  7.59733333333333238  1.95066666666666633  4.985944065292169824 0.328693710854886079  4.98400 0.41390   0.00000000000000   0.000000000000000000 17.995079088161987 0.036240 ZTFR  3.14765965965965933  0.53030 -17.853342985701364 0.035330 2.7646432120956678e-07 2.5109391962417036e-07
ZTF22aaetqzk SN2022gzi  IIn 0.088999999999999996 28.63513513513512976 4.5246666666666666 False -19.329 0.016580                    nan                    nan                    nan                    nan                    nan                    nan 1.402e+43 2.086e+41                  nan                    nan 59675.445299999788   46.700  0.6949000 59722.145299999785 0.0000000000000000  7.781750229345619e-01 0.0206549140222312341 -19.229024239026945 -19.329024239026946 0.029840 0.028450  1.90953153153153199  1.80344644644644614 37.59279279279279251 11.74774774774774500  0.691590141842814088 0.647466745545466349  7.43900 1.05900                nan                    nan 17.881975760973056 0.011510 ZTFR 30.23100300300300702  1.76100 -20.205694613515544 0.012830 3.5130444045443847e-08 1.1147442867931593e-08
ZTF22aafrjnw SN2022hnt  IIb 0.019189000000000001  1.09924024024024036 0.0706600000000000 False -16.454 0.023520                    nan                    nan                    nan                    nan                    nan                    nan 1.018e+42 2.445e+40                  nan                    nan 58483.514260000084   -0.169 -0.0040580 59686.125420000164 0.0000000000000000  5.413956658773600e-02 0.0359930764955023741 -15.823319961029860 -15.073319961029860 0.042700 0.065760  1.90953153153153199  1.80344644644644614  0.89937837837837820  0.69951651651651647  0.691590141842814088 0.647466745545466349  0.07066 0.11170                nan                    nan 17.800680038970143 0.025780 ZTFR  7.02540540540540626  2.75700 -16.878915857837981 0.024320 1.5288475554311772e-06 8.1318512501157041e-07
ZTF22aagvtzz SN2022hsu  IIn 0.018446000000000001 11.88198198198198519 1.4600000000000000 False -18.543 0.073170                    nan                    nan                    nan                    nan                    nan                    nan 3.820e+42 2.321e+41                  nan                    nan 59690.444540000055   19.900  1.2090000 59710.344540000056 0.0000000000000000 -1.453570177760355e-02 0.0944760229199232554 -18.595905260639565 -18.715905260639563 0.125500 0.120300  1.90953153153153199  1.80344644644644614  8.64144144144144022 10.20170170170170465  0.691590141842814088 0.647466745545466349  1.52800 2.15100                nan                    nan 15.764094739360432 0.046790 ZTFR 12.53774974974975009  1.55200 -19.151192000767949 0.052110 8.5116551609419830e-08 7.9864986057562754e-08
ZTF22aagvxjc SN2022iep  IIn 0.025000000000000001 16.40372172172171972 0.5954000000000000 False -16.999 0.008043                    nan                    nan                    nan                    nan                    nan                    nan 1.722e+42 1.370e+40                  nan                    nan 59696.322939999867   29.034  0.2310000 59725.356939999867 0.0000000000000000  2.813359383959906e-01 0.0116642828411793447 -16.946690634205428 -16.986690634205427 0.014000 0.013920  1.90953153153153199  1.80344644644644614 12.52882682682682258 12.52882682682682614  0.691590141842814088 0.647466745545466349  0.49180 0.67430                nan                    nan 17.940309365794572 0.008139 ZTFR 18.80142242242242645  0.55780 -17.970559975253195 0.007831 7.3243922794458601e-07 4.4708432956094676e-07
ZTF22aahedwz SN2022iaz  IIn 0.065000000000000002  5.52377777777777723 0.3039000000000000 False -19.211 0.018830                    nan                    nan                    nan                    nan                    nan                    nan 1.264e+43 2.080e+41                  nan                    nan 59690.297939999960    4.118  0.0677700 59694.415939999963 0.0000000000000000 -6.721266893485733e-03 0.0255493217765157474 -18.837114692180048 -19.077114692180050 0.036720 0.033170  1.90953153153153199  1.80344644644644614  5.00266666666666726  3.12666666666666604  0.691590141842814088 0.647466745545466349  0.34960 0.26060                nan                    nan 18.093885307819949 0.017870 ZTFg  5.52377777777777723  0.29480 -19.281613300412229 0.019220 3.8676647590800166e-08 3.6279795735025422e-08
ZTF22aahhgjh SN2022ihb  II  0.029899999999999999  2.16226426426426421 0.0514800000000000 False -17.676 0.009862 3.9073037104656538e-02 5.3926681349561467e-03 2.4661025514678184e-03 2.4661025514678184e-03 7.3492471668531332e+00 2.8894442614085492e-01 3.166e+42 2.928e+40   1.4181322071772726   0.039625607392455194 59697.291149999946    2.862  0.0264700 59700.153149999947 0.0000000000000000 -7.225814398319130e-02 0.0146316645231194323 -17.464130039551506 -17.614130039551508 0.020880 0.018870  1.44150950950950918  1.33854454454454475  1.75040440440440470  1.75040440440440381  0.072807224951361951 0.072807224951362118  0.07281 0.07281  91.25000000000000   0.482593254851559350 17.936869960448494 0.010040 ZTFg  1.97293793793793792  0.07343 -17.642492634437385 0.010880 2.9159842535116021e-07 2.9291214831974451e-07
ZTF22aahhrks SN2022iea  II  0.042599999999999999  2.53646146146146112 0.2269000000000000 False -18.025 0.013650 1.9815104041031650e-01 4.8495697205665739e-02 1.2506342545705207e-02 1.2506342545705207e-02 7.4010715864716721e+00 3.4745905615803085e-01 4.341e+42 5.583e+40   1.4428420025257720   0.066037382014216717 59696.352640000172    1.357  0.0174500 59697.709640000176 0.0000000000000000 -1.437964274605150e-01 0.0211727290282950342 -17.688002437494376 -17.968002437494373 0.034210 0.024150  1.92771071071071010  1.42041841841841787  2.33354454454454441  1.72479379379379316  0.273185259938304226 0.143483927969419056  0.27320 0.18290   0.00000000000000   0.000000000000000000 18.359997562505626 0.013970 ZTFg  2.32486486486486488  0.19050 -17.979626157948921 0.015770 1.8678980201245392e-07 1.9487912203714737e-07
ZTF22aahnkdv SN2022iid  II  0.014000000000000000  7.58814814814814831 0.9243000000000000 False -17.347 0.033030 3.2434535599911335e-04 5.2522839617515928e-04 2.0471122012955238e-05 2.0471122012955238e-05 2.2051864804995085e+00 7.2929610697913994e-01 2.101e+42 6.176e+40   1.4215540773982744   0.113788991860363675 59697.428110000212    2.440  0.0717300 59699.868110000214 0.0000000000000000 -3.237624850690679e-02 0.0791986953204724536 -17.317142536677995 -17.347142536677996 0.086150 0.084490  5.12712712712712815  4.10170170170170145  6.66526526526526553  4.40932932932932875  1.056984335055739077 1.063363694067281484  1.12400 0.87550   0.00000000000000   0.000000000000000000 16.573857463322003 0.040330 ZTFR  7.66947747747747854  1.06500 -17.468590045827199 0.041740 4.3844373120920923e-07 4.0312232602481102e-07
ZTF22aaijrci SN2022iyl  II  0.030099999999999998  4.11003003003003009 0.3446000000000000 False -16.773 0.023910 3.2434535599911335e-04 5.2522839617515928e-04 2.0471122012955238e-05 2.0471122012955238e-05 2.2051864804995085e+00 7.2929610697913994e-01 1.177e+42 2.949e+40   1.3758493874848117   0.039643180001965553 59701.445509999990    2.648  0.0663500 59704.093509999992 1.1272105820828442  3.344838522501021e-01 0.0338272799923629158 -16.525649052935346 -16.745649052935345 0.047790 0.045540  5.12712712712712815  4.10170170170170145  2.87702102102102053  3.69902702702702824  1.056984335055739077 1.063363694067281484  0.29960 0.57440   0.00000000000000   0.000000000000000000 18.468350947064653 0.021950 ZTFR  4.62923423423423408  0.34500 -18.066153218942866 0.020030 1.0158700615125494e-06 5.9938623243518505e-07
ZTF22aajcupz SN2022jie  IIn 0.074811000000000002 10.09026826826826628 0.3588000000000000 False -19.333 0.010800                    nan                    nan                    nan                    nan                    nan                    nan 1.505e+43 1.421e+41                  nan                    nan 59705.280809999909   22.929  0.2165000 59728.209809999906 0.0000000000000000 -6.869700229576381e-02 0.0148160049713500774 -19.222177163352551 -19.312177163352551 0.020140 0.018740  1.90953153153153199  1.80344644644644614  8.12143543543543345  9.84416416416416595  0.691590141842814088 0.647466745545466349  0.26100 0.41270                nan                    nan 18.296822836647451 0.010260 ZTFg 11.10834034034033913  0.45000 -19.310324115772186 0.013430 3.3588940691192521e-08 3.3488760441893270e-08
ZTF22aajeyek SN2022jnz  II  0.050000000000000003  4.01036336336336241 0.4740000000000000 False -18.394 0.058580 3.2434535599911335e-04 5.2522839617515928e-04 2.0471122012955238e-05 2.0471122012955238e-05 2.2051864804995085e+00 7.2929610697913994e-01 5.590e+42 3.037e+41   1.4140968884205303   0.099730490628363033 59710.409419999924    2.727  0.1482000 59713.136419999923 0.0000000000000000 -1.386801968732954e-02 0.0840612582381412704 -18.124068075374794 -18.324068075374797 0.114200 0.105900  5.12712712712712815  4.10170170170170145  3.29055455455455403  3.90753353353353328  1.056984335055739077 1.063363694067281484  0.47400 1.07400   0.00000000000000   0.000000000000000000 18.316931924625205 0.059000 ZTFg  4.06814114114114034  0.44260 -18.512524181595719 0.055700 1.1459558796276650e-07 1.0757482363150407e-07
ZTF22aajhkpo SN2022joy  II  0.033335998700000001  2.39252952952953013 0.0735600000000000 False -17.362 0.013120 3.2434535599911335e-04 5.2522839617515928e-04 2.0471122012955238e-05 2.0471122012955238e-05 2.2051864804995085e+00 7.2929610697913994e-01 2.345e+42 3.030e+40   1.4342656344712414   0.049540232272086107 59711.238599999808    3.919  0.0506300 59715.157599999809 0.0000000000000000 -1.006768320257336e-01 0.0208893333327062822 -17.217614107060367 -17.327614107060366 0.022860 0.023180  5.12712712712712815  4.10170170170170145  1.87241441441441481  2.08046046046045996  1.056984335055739077 1.063363694067281484  0.07356 0.16450  91.25000000000000   1.158236790437064068 18.486385892939630 0.014030 ZTFg  2.31319319319319305  0.14870 -17.311707293495214 0.019780 4.5449036204954061e-07 4.7545836209767188e-07
ZTF22aajhlaj SN2022jnw  II  0.023583000000000000  3.52865465465465533 0.1196000000000000 True  -17.556 0.010370 3.6159792537618654e-02 6.6752267774077279e-03 2.2822325379703093e-03 2.2822325379703093e-03 7.0608836511785018e+00 2.1919767714093208e-01 2.804e+42 2.685e+40   1.4459944027593827   0.039049474354225462 59710.177079999819    6.822  0.0653400 59716.999079999820 0.0000000000000000  6.742025811388785e-02 0.0143424626810184242 -17.355473112884845 -17.505473112884843 0.017140 0.017490  2.24550750750750794  2.13857857857857869  2.88708108108108163  2.78015215215215150  0.119550176923164789 0.119550176923164386  0.11960 0.16910   0.00000000000000   0.000000000000000000 17.431526887115155 0.010490 ZTFR  3.81957157157157212  0.07944 -17.701323466709646 0.010590 3.3788521853733730e-07 2.6673017696302438e-07
ZTF22aajhyin SN2022jnq  II  0.029999999999999999  2.31806006006005960 0.3725000000000000 False -17.267 0.048510 1.7822283020362754e-02 1.9127501600286943e-02 1.1248569572867991e-03 1.1248569572867991e-03 7.9516299230549414e+00 1.5627607520473656e+00 2.134e+42 1.017e+41   1.3637883182806332   0.048977671342608282 59707.252570000011    5.261  0.2508000 59712.513570000010 0.0000000000000000  3.756102643074044e-02 0.0738137598573537362 -17.069898384540583 -17.189898384540584 0.095110 0.090680  1.47512912912912952  1.36976276276276243  1.89659459459459434  1.58049549549549573  0.386945697106323927 0.337336967145354993  0.38690 0.51890   0.00000000000000   0.000000000000000000 18.310101615459420 0.052440 ZTFR  2.42639639639639615  0.41200 -17.355361110141335 0.049340 5.1322957423030015e-07 4.4596763404202295e-07
ZTF22aajivyw SN2022jnh  II  0.038230000000000000  3.86722222222222278 0.1884000000000000 False -17.867 0.014800 1.6100393020975684e-02 4.9514988409783585e-03 1.0161795255974845e-03 1.0161795255974845e-03 7.1454074870809112e+00 2.5825227846126619e-01 3.377e+42 4.757e+40   1.5471497805179069   0.046984780344900730 59710.335440000053    4.415  0.0621900 59714.750440000054 0.0000000000000000  3.986771382837162e-02 0.0213318425312716067 -17.760310143645093 -17.800310143645092 0.024350 0.025830  2.71750750750750747  2.19490990990990964  3.44914414414414416  2.40394894894894895  0.188425243457243097 0.147812922037223654  0.18840 0.18840 111.25000000000000   0.735220337658627154 18.198689856354910 0.010350 ZTFR  4.16591091091091315  0.16830 -18.049034968380266 0.010070 2.2944612178228765e-07 1.9997247920613002e-07
ZTF22aajjawt SN2022jps  II  0.027000000000000000  3.55279779779779803 0.1436000000000000 False -17.754 0.013590 5.4488853835892892e-01 1.0077395300020231e-01 3.4390749076231471e-02 3.4390749076231471e-02 7.5658115423789276e+00 1.5077148734423407e-01 3.347e+42 4.180e+40   1.4276471352298967   0.042021085312782036 59711.436720000114    1.407  0.0175700 59712.843720000114 0.0000000000000000 -1.410432669708328e-02 0.0193734388549306261 -17.337651778502096 -17.567651778502096 0.021950 0.022790  2.13167867867867944  2.23318718718718667  2.84223823823823896  2.53771271271271237  0.143554709428997535 0.143554709428997535  0.14360 0.18300   0.00000000000000   0.000000000000000000 17.632348221497903 0.013560 ZTFg  3.45976376376376393  0.14390 -17.787819059544539 0.010810 2.5960397068971449e-07 2.4180518710385638e-07
ZTF22aajlsrh SN2022jpw  II  0.031000000000000000  3.88907407407407479 0.1175000000000000 False -18.629 0.011140 3.4532232779556197e-04 1.1319909771726052e-04 2.1795087783282454e-05 2.1795087783282454e-05 2.7171553993509145e+00 3.2871971526453114e-01 5.003e+42 4.842e+40   1.9778064680258876   0.052202425980026661 59711.378099999856    5.005  0.0484400 59716.383099999854 0.0000000000000000  1.330938771377497e-01 0.0140253698475379367 -18.732507521864974 -18.772507521864977 0.018330 0.018540  2.41753253253253320  2.31242242242242213  3.15330330330330355  2.62775275275275311  0.117516675664347134 0.117516675664347134  0.11750 0.11750 123.74999999999999   0.208363594432731836 16.697492478135025 0.013730 ZTFR  4.58341741741741515  0.08310 -19.249106654120311 0.014920 7.8410820041817006e-08 5.5968542783902923e-08
ZTF22aajowwt SN2022kbn  II  0.033000000000000002  2.08894894894894856 0.7764000000000000 False -17.612 0.109800 3.4532232779556197e-04 1.1319909771726052e-04 2.1795087783282454e-05 2.1795087783282454e-05 2.7171553993509145e+00 3.2871971526453114e-01 2.258e+42 2.407e+41                  nan                    nan 59709.334629999939    4.343  0.4630000 59713.677629999940 0.0000000000000000  0.000000000000000e+00 0.1643290428705217465 -17.585513480258658 -17.655513480258659 0.206400 0.201100  2.41753253253253320  2.31242242242242213  1.67115915915915902  1.56671171171171153  0.117516675664347134 0.117516675664347134  0.79720 1.72300   0.00000000000000   0.000000000000000000 18.125486519741340 0.115800 ZTFg  1.98450150150150195  0.77640 -17.884565295960197 0.109800 3.2144077356480919e-07 3.0784448366125818e-07
ZTF22aajsdkt SN2022jtc  II  0.020000000000000000  6.04536636636636615 1.7560000000000000 False -17.169 0.140000 7.3861893101237541e-01 7.8711375306254486e+03 4.6618081554632276e-02 4.6618081554632276e-02 8.9934785619841898e+02 2.6919082678014520e+06 8.551e+41 1.189e+41   1.3990875166780006   0.206166209542837708 59713.380220000166    5.953  0.8281000 59719.333220000168 0.0000000000000000 -1.391978152551232e-02 0.2165563076852618229 -17.385265964882670 -17.415265964882671 0.263600 0.260200  2.65147647647647666  4.77265765765765781  3.81812612612612590  4.56053953953953961  1.163028379714476035 1.574003625431205089  1.28400 1.13900  36.25000000000000   0.517836167055710894 17.172734035117330 0.062760 ZTFR  7.23788188188188109  1.28800 -18.041896878638799 0.058830 5.7069033201037464e-07 5.0819624490264880e-07
ZTF22aakaygk SN2022kbm  II  0.029999999999999999  4.21637237237237272 0.2703000000000000 False -17.592 0.009962 2.1276128786826793e-02 3.5035834990958352e-03 1.3428471236063303e-03 1.3428471236063303e-03 5.7238048973727844e+00 1.9723224777821891e-01 2.623e+42 2.490e+40   1.4667266113897355   0.044677408855310734 59717.306609999854    8.004  0.0759800 59725.310609999855 0.0000000000000000 -5.526930550978193e-03 0.0150970948448105255 -17.460573484767099 -17.590573484767098 0.017190 0.016810  2.16224224224224137  3.02713913913914023  3.02713913913913935  3.89203603603603554  0.152893615205749067 0.241746031873760758  0.19490 0.41170 108.75000000000000   1.154162186347652108 17.984426515232901 0.011260 ZTFR  4.42342342342342398  0.27650 -17.729422948769120 0.010890 3.2757569726431942e-07 3.0122068338872040e-07
ZTF22aakdqqg SN2022kad  II  0.019910000000000001  2.37069269269269345 0.0762000000000000 False -17.511 0.011690 7.4469106380855611e-03 1.5562558306737861e-03 4.7001325430489775e-04 4.7001325430489775e-04 6.6130779605120074e+00 4.5545003812557461e-01 2.563e+42 2.731e+40   1.5019494273461098   0.044116052610670017 59718.287529999856    7.651  0.0815300 59725.938529999854 0.0000000000000000  1.773511208218466e-01 0.0154352806206303865 -17.381451691623997 -17.501451691623995 0.019830 0.019220  1.29310510510510568  1.72414014014013972  1.72414014014013972  2.47845145145145196  0.076196949050563414 0.120477954877792240  0.07620 0.27470  88.75000000000000   1.072221587319755365 16.898548308376004 0.014550 ZTFR  4.11055555555555507  0.24210 -17.888220716916141 0.015220 3.5570137984125117e-07 2.1658049144202881e-07
ZTF22aalorla SN2022lix  II  0.068040000000000003  5.51778978978979140 0.1341000000000000 False -18.663 0.009918 1.5285099983833903e-02 7.3256589582545370e-03 9.6472214249967341e-04 9.6472214249967341e-04 3.4273879177795550e+01 5.8421119118766569e+00 8.275e+42 7.611e+40   1.9422329836120171   0.183651539228089189 59733.261750000063   19.832  0.1824000 59753.093750000065 1.5362494485358940  4.558603704854285e-01 0.0122023771167921492 -18.576031473230273 -18.646031473230273 0.018820 0.017280  2.99879879879879852  3.95841441441441333  4.07836636636636385  8.51658858858858991  0.169637677283576788 0.322980515099370424  0.13410 1.08100   0.00000000000000   0.000000000000000000 18.254968526769726 0.009948 ZTFR 11.79629129129128984  0.46170 -20.265568412913307 0.010430 8.3169205792636211e-08 3.7587303675618862e-08
ZTF22aamgumi SN2022lxg  II  0.021499999999999998  2.67645145145145147 0.2676000000000000 False -19.396 0.048830 5.3483228037958741e-01 5.2049123507663830e-01 3.3756046342613741e-02 3.3756046342613741e-02 7.9491421524305617e+00 1.6585322099915816e+00 1.343e+43 4.887e+41   1.4296103957142421   0.388180237882944035 59734.435899999924    6.951  0.2529000 59741.386899999925 0.0000000000000000 -1.407754687271989e-02 0.0563489982345791868 -19.139720341828344 -19.339720341828347 0.078090 0.076720  1.49881281281281264  1.92704504504504470  2.14116116116116117  3.42585785785785735  0.267645145145145258 0.431564829048187049  0.22710 0.31210   0.00000000000000   0.000000000000000000 15.451279658171654 0.039520 ZTFg  2.67645145145145147  0.22710 -19.532879736017239 0.049380 2.6431092397767876e-08 2.5064046759833906e-08
ZTF22aamjqvc SN2018elp  IIb 0.030089000000000001  5.56196196196196269 0.2005000000000000 False -17.568 0.014540                    nan                    nan                    nan                    nan                    nan                    nan 2.645e+42 3.671e+40                  nan                    nan 58484.263939999975   11.128  0.1544000 59746.405410000094 0.0000000000000000  2.935830960016759e-01 0.0191679635780763226 -17.119849121656387 -17.469849121656388 0.024790 0.024590  1.90953153153153199  1.80344644644644614  4.56080880880880812  3.89337337337337352  0.691590141842814088 0.647466745545466349  0.20050 0.29950                nan                    nan 17.694150878343610 0.012530 ZTFR  6.51739939939939994  0.20610 -18.702483359583631 0.012560 3.3870705948584292e-07 1.9630712948314196e-07
ZTF22aamssbr SN2022lzn  II  0.029999999999999999  2.83127027027027012 0.1890000000000000 False -17.223 0.021670 6.2415725855021559e-02 1.5787455007543402e-02 3.9393810204848573e-03 3.9393810204848573e-03 7.2558124335183205e+00 2.3821122818224083e-01 2.102e+42 4.492e+40   1.3913010468526918   0.069752115210270499 59737.200300000142    4.757  0.1017000 59741.957300000140 0.0000000000000000 -8.954138009583090e-02 0.0336510863162447632 -16.920547218996127 -17.100547218996127 0.037120 0.043890  1.57292792792792824  1.99237537537537523  2.20209909909909918  2.51668468468468465  0.117239125685157916 0.189042409891782365  0.11720 0.23450   0.00000000000000   0.000000000000000000 18.401452781003872 0.023210 ZTFg  2.95819019019018992  0.19050 -17.168284486457313 0.023150 5.4539565548617067e-07 5.5747619632686165e-07
ZTF22aanjyae SN2022mgr  IIn 0.068000000000000005  3.78739239239239289 0.1530000000000000 False -19.108 0.012970                    nan                    nan                    nan                    nan                    nan                    nan 7.498e+42 8.856e+40                  nan                    nan 59740.311449999921    8.103  0.0957100 59748.414449999924 0.0000000000000000  1.941239371558474e-01 0.0167739143831867853 -19.067403189389459 -19.177403189389459 0.023020 0.022460  1.90953153153153199  1.80344644644644614  2.81349149149149103  3.02991391391391396  0.691590141842814088 0.647466745545466349  0.15300 0.24200                nan                    nan 17.968596810610538 0.011080 ZTFR  4.35601501501501609  0.15800 -19.724227140846036 0.011460 4.4969054676303505e-08 3.4248820221403758e-08
ZTF22aanwibf SN2022mma  IIn 0.037409999999999999 12.72536036036035867 0.1530000000000000 False -20.209 0.011000                    nan                    nan                    nan                    nan                    nan                    nan 3.201e+43 2.565e+41                  nan                    nan 59743.212259999942   36.695  0.2940000 59779.907259999942 0.0000000000000000  7.580014684061176e-02 0.0116803893677701054 -20.180769997862058 -20.220769997862057 0.017480 0.016820  1.90953153153153199  1.80344644644644614  9.57822822822823028 10.67288288288288101  0.691590141842814088 0.647466745545466349  0.15300 0.36840                nan                    nan 15.784230002137944 0.012650 ZTFR 14.36286286286285829  0.22710 -20.368094082245587 0.016180 9.0043276559389965e-09 7.1684137692057851e-09
ZTF22aaokebo SN2022myi  II  0.050000000000000003  9.79143243243243333 0.3524000000000000 False -18.365 0.011370 6.2415725855021559e-02 1.5787455007543402e-02 3.9393810204848573e-03 3.9393810204848573e-03 7.2558124335183205e+00 2.3821122818224083e-01 4.317e+42 4.626e+40   1.5795588581588182   0.042129456861206616 59751.276790000033   20.761  0.2225000 59772.037790000031 0.0000000000000000  7.227052223076313e-02 0.0158606683916992681 -18.302019593074505 -18.432019593074504 0.021250 0.020390  1.57292792792792824  1.99237537537537523  7.25291291291291529 10.03319619619619552  0.117239125685157916 0.189042409891782365  0.25640 0.68910 111.25000000000000   0.701496213091650112 18.193980406925498 0.011700 ZTFR 11.17715015015015112  0.49510 -18.754116133626958 0.011530 1.1928007326762357e-07 1.0409576403034920e-07
ZTF22aaolwsd SN2022mxv  II  0.014045999999999999  6.57548148148148126 0.1268000000000000 True  -18.098 0.013870 1.3647548847394017e-04 1.4560107284830538e-05 8.6136777501304289e-06 8.6136777501304289e-06 4.2040466247787531e+00 6.0368930036128976e-01 3.968e+42 4.507e+40   1.4857412138439363   0.039637409255468277 59751.413000000175   13.257  0.1506000 59764.670000000173 0.0000000000000000 -3.466213195892465e-03 0.0173033733711343909 -17.947039267346860 -18.087039267346860 0.024110 0.023180  2.94762962962963115  4.87492592592592544  4.87492592592592722  4.64818518518518431  0.126751927391237501 0.160329915349038316  0.17930 0.28340 113.75000000000000   0.195176215284612070 15.810960732653138 0.016330 ZTFR  6.84042042042042109  0.18030 -18.268876573996117 0.018380 1.5537207608108131e-07 1.4411526896848303e-07
ZTF22aaosjja SN2022ncc  II  0.054199999999999998  1.52495495495495503 0.0718900000000000 False -19.187 0.017530 3.6637151801907680e-01 6.3707461353374184e-02 2.3123611634077636e-02 2.3123611634077636e-02 7.8908352041112986e+00 4.6701913485039537e-01 1.234e+43 1.854e+41   1.6251883536056533   0.712775866790238077 59754.227950000204    1.562  0.0234600 59755.789950000202 0.0000000000000000 -1.811239977791494e-01 0.0271521622603394658 -18.926877086321124 -19.096877086321125 0.030240 0.028900  0.91497297297297275  1.01663663663663684  1.21996396396396389  1.32162762762762753  0.000000000000000000 0.050831831831831709  0.00000 0.10170  36.25000000000000   0.242307949636624137 17.718122913678872 0.016310 ZTFg  1.89234234234234222  0.07434 -19.119380565551729 0.020120 3.8776538296285900e-08 4.3687265906039235e-08
ZTF22aaotgrc SN2022ngb  IIb 0.009650000000000001  6.95863363363363341 0.1319000000000000 False -16.183 0.019090                    nan                    nan                    nan                    nan                    nan                    nan 6.418e+41 1.202e+40                  nan                    nan 58482.125450000167   17.825  0.3338000 59773.206810000163 0.0000000000000000  6.604031974679465e-01 0.0276731684414081615 -15.867376674348998 -16.157376674348999 0.032030 0.034780  1.90953153153153199  1.80344644644644614  5.42537537537537418  5.07154654654654635  0.691590141842814088 0.647466745545466349  0.13190 0.31760                nan                    nan 16.161623325651004 0.020710 ZTFR  8.54749749749749910  0.31130 -18.689965242570235 0.021210 2.1612875355660371e-06 7.3754485854754477e-07
ZTF22aapjrvz SN2022nnx  II  0.035000000000000003  9.70549549549549440 0.7030000000000000 False -17.705 0.013320 3.6637151801907680e-01 6.3707461353374184e-02 2.3123611634077636e-02 2.3123611634077636e-02 7.8908352041112986e+00 4.6701913485039537e-01 2.492e+42 3.213e+40   1.3457057893141546   0.039215581277959495 59758.434249999933    7.731  0.0996900 59766.165249999933 0.0000000000000000  6.331918302425521e-02 0.0193203216916646367 -17.310076637421204 -17.690076637421203 0.028180 0.024730  0.91497297297297275  1.01663663663663684  7.54871871871871747  6.90168568568568563  0.000000000000000000 0.050831831831831709  0.73340 0.61000  53.75000000000000   0.143629343163878875 18.096923362578796 0.018480 ZTFR  9.89987087087086870  0.69660 -18.035574734122477 0.017720 2.8432892914393439e-07 2.4720009262309369e-07
ZTF22aapkbkl SN2022odp  IIn 0.130000000000000004 21.61311711711712036 2.2869999999999999 False -19.958 0.013470                    nan                    nan                    nan                    nan                    nan                    nan 2.770e+43 3.267e+41                  nan                    nan 59758.451960000210   67.376  0.7946000 59825.827960000206 0.0000000000000000  4.854156884906757e-01 0.0153038471675481791 -20.277698044836225 -20.297698044836224 0.022180 0.022390  1.90953153153153199  1.80344644644644614 14.91137537537537838 20.44031231231231516  0.691590141842814088 0.647466745545466349  2.48600 2.01700                nan                    nan 18.077301955163776 0.011070 ZTFR 28.03267267267267471  1.79700 -20.932874706872067 0.012250 1.6460208438202916e-08 5.6973502427435594e-09
ZTF22aapqaqe SN2022npv  II  0.025177000000000001  3.20788188188188350 0.1237000000000000 True  -17.325 0.012420 7.6413819432437108e-05 4.1956057647970588e-05 4.8228734962421553e-06 4.8228734962421553e-06 3.8961402239849514e+00 7.0042435126987890e-01 2.221e+42 2.638e+40   1.5424375564289314   0.039643873584652087 59759.446940000169   10.506  0.1248000 59769.952940000170 1.5351830258043651  4.555439245710282e-01 0.0151417827516953825 -17.410695765195101 -17.440695765195102 0.023110 0.023540  1.43801601601601448  2.54418218218218328  2.10171571571571469  3.53973173173173183  0.078217759721522825 0.174900227785068391  0.12370 0.29780   0.00000000000000   0.000000000000000000 17.161304234804899 0.013230 ZTFR  7.06503303303303554  0.24790 -19.244307310631761 0.013670 4.6708569039811191e-07 1.6152117597625868e-07
ZTF22aaqpwef -          II  0.020000000000000000  2.42202202202202210 0.1489000000000000 False -16.226 0.020600 8.3399520847905016e-10 2.7041306188125538e-09 5.2637774382196947e-11 5.2637774382196947e-11 1.9163003041238520e-10 4.9968852956726638e-10 8.036e+41 1.747e+40   1.4300376063511839   0.660986061920417090 59760.362619999796    5.200  0.1130000 59765.562619999793 0.0000000000000000  1.655079603893306e-01 0.0362465829431567396 -17.201006448000520 -17.421006448000522 0.107100 0.049710  1.47427427427427471  1.57957957957957928  2.00080080080080069  1.79019019019019066  0.189841838928334256 0.189841838928334256  0.18980 0.23550   0.00000000000000   0.000000000000000000 16.891993551999480 0.032110 ZTFR  3.72664164164164102  0.38390 -18.419588674666237 0.028640 2.0999091952807207e-06 3.8612143618444480e-07
ZTF22aarrawv SN2022oeh  IIn 0.029999999999999999 10.93431031031030720 0.2843000000000000 False -17.487 0.008576                    nan                    nan                    nan                    nan                    nan                    nan 2.199e+42 1.827e+40                  nan                    nan 59766.321169999894   27.016  0.2245000 59793.337169999897 0.0000000000000000  5.434980437351200e-02 0.0122503872777366685 -17.487258191320205 -17.537258191320205 0.016300 0.015840  1.90953153153153199  1.80344644644644614  9.53573573573573441  7.24715915915915687  0.691590141842814088 0.647466745545466349  0.31790 0.31790                nan                    nan 18.016741808679797 0.008847 ZTFR 12.10180180180180365  0.31850 -17.738515980878287 0.008460 3.7871427385189452e-07 3.3086961024231941e-07
ZTF22aasjwqv SN2022ojy  IIb 0.060499999999999998  6.70342342342342157 0.2370000000000000 False -19.226 0.010540                    nan                    nan                    nan                    nan                    nan                    nan 1.324e+43 1.205e+41                  nan                    nan 58505.492490000091   11.612  0.1057000 59778.008250000225 0.0000000000000000 -4.592298979310883e-02 0.0169115403185279740 -19.021623315719758 -19.191623315719760 0.017690 0.016880  1.90953153153153199  1.80344644644644614  5.36273873873873796  5.13929129129129159  0.691590141842814088 0.647466745545466349  0.27930 0.32570                nan                    nan 17.916376684280241 0.009882 ZTFg  6.42570870870870792  0.31890 -19.256524156939221 0.013880 3.7405203218166178e-08 3.5898373472376680e-08
ZTF22aaspkif SN2022pjl  II  0.080500000000000002  3.72324324324324429 0.1840000000000000 True  -20.104 0.023550 2.7436332731483781e-01 7.2587532155880541e-01 1.7316496276141454e-02 1.7316496276141454e-02 9.7042458115939620e+00 2.5446242094126248e-01 2.967e+43 5.694e+41   1.5444039122887887   0.096728040374402441 59772.418190000113   16.235  0.3116000 59788.653190000114 0.0000000000000000 -9.919286274070060e-02 0.0313098230575336242 -19.520510014712094 -19.940510014712096 0.051780 0.039610  2.79243243243243100  2.09432432432432591  3.37418918918918820  2.55972972972972990  0.296638905486714732 0.130084765447791906  0.29660 0.13010   0.00000000000000   0.000000000000000000 17.679489985287905 0.020840 ZTFg  4.15897247247247304  0.50050 -20.084209652861361 0.033860 1.1761814173908374e-08 1.2223945861656887e-08
ZTF22aatfjcy SN2022paz  IIn 0.066000000000000003  6.26454954954954957 0.2416000000000000 False -19.435 0.011010                    nan                    nan                    nan                    nan                    nan                    nan 1.534e+43 1.444e+41                  nan                    nan 59776.347349999938   13.787  0.1298000 59790.134349999935 0.0000000000000000 -1.012642548895570e-01 0.0151374131738660454 -19.350627531919958 -19.430627531919956 0.021480 0.019590  1.90953153153153199  1.80344644644644614  5.12554054054053942  4.78383783783783834  0.691590141842814088 0.647466745545466349  0.20530 0.25470                nan                    nan 17.899372468080042 0.010230 ZTFg  6.56905905905905918  0.22080 -19.454253342510821 0.015910 2.8462406311165591e-08 2.9194134956670542e-08
ZTF22aativsd SN2022ovb  II  0.018286000000000000  6.74272872872872853 2.4279999999999999 False -18.115 0.126600 1.2856035291398239e-03 5.4001539958893055e-03 8.1141123862365813e-05 8.1141123862365813e-05 2.1035375857495218e+01 6.6922625085486891e+02 3.466e+42 3.750e+41   1.5244030602499812   0.378155415254543825 59777.409289999865   10.426  1.1280000 59787.835289999864 0.0000000000000000 -1.398078953200255e-02 0.1680001475184383364 -18.121048114903765 -18.201048114903763 0.216500 0.211400  1.93438938938939042  7.46121621621621589  2.98448648648648707  8.40077677677677670  0.743558503014094541 2.118296530295353364  1.01500 1.07300   0.00000000000000   0.000000000000000000 16.227951885096235 0.042130 ZTFR 12.35006006006005919  2.24500 -18.508891418947449 0.045870 1.5367715737292687e-07 1.2922361701376646e-07
ZTF22aattfmb SN2022oyp  II  0.023490000000000000  9.32008008008008026 1.6679999999999999 False -15.926 0.034430 1.2856035291398239e-03 5.4001539958893055e-03 8.1141123862365813e-05 8.1141123862365813e-05 2.1035375857495218e+01 6.6922625085486891e+02 5.897e+41 2.264e+40   1.3666807498182258   0.044324093566292598 59780.225560000166   22.510  0.8642000 59802.735560000168 2.1341578926377491  6.332812737797475e-01 0.0476454651729734113 -15.856052203948996 -15.936052203948996 0.072030 0.069400  1.93438938938939042  7.46121621621621589  4.90530530530530484 11.40483483483483518  0.743558503014094541 2.118296530295353364  0.86710 1.88100   0.00000000000000   0.000000000000000000 18.470947796051004 0.014900 ZTFR 13.31835035035035020  0.64120 -18.178370944333309 0.013280 3.2110776757433265e-06 1.1770710266867509e-06
ZTF22aaudjgc SN2022pfx  II  0.027405900000000000  2.75359459459459455 0.1140000000000000 False -17.933 0.011390 2.6094146732365073e-02 7.5039439284049943e-03 1.6469372898425679e-03 1.6469372898425679e-03 5.3793958415999761e+00 4.2095816254868179e-01 3.227e+42 3.355e+40   1.5289690636571578   0.047298340749838512 59785.319190000184    1.883  0.0195700 59787.202190000186 0.0000000000000000  3.405777829250667e-03 0.0158532071664559716 -17.786653941777612 -17.956653941777613 0.033670 0.025100  1.52977477477477652  2.03969969969969878  2.03969969969970055  3.26351951951951946  0.072114274462091107 0.161252419845312966  0.11400 0.27460  96.25000000000000   0.259996003776479079 17.369346058222387 0.015460 ZTFR  3.45600000000000218  0.24150 -18.201621624832171 0.015680 2.0296734283344933e-07 1.7928323444667560e-07
ZTF22aauurbv SN2022pgf  II  0.008215999999999999  5.91753753753753742 0.1272000000000000 False -17.591 0.021930 6.8763935373178842e-04 3.2151160150843802e-04 4.3400495338652573e-05 4.3400495338652573e-05 2.7196304410110481e+00 9.2578463923289611e-02 2.900e+42 5.076e+40   1.3796248980308683   0.058835725743953279 59785.285170000046   13.685  0.2395000 59798.970170000044 0.0000000000000000  8.477809263216507e-02 0.0251737821600818180 -17.140160009729939 -17.460160009729940 0.035540 0.036090  3.64156156156156108  3.64156156156156108  4.77954954954954836  4.21055555555555650  0.113798798798798728 0.205153702077639333  0.11380 0.30640 121.25000000000000   2.051819910861392149 15.095839990270061 0.020480 ZTFR  6.35874874874874862  0.18280 -17.729805839354434 0.023950 3.0765271761354873e-07 2.3978333924216437e-07
ZTF22aavcvgd SN2022pjs  II  0.029000000000000001  2.07667667667667688 0.0519200000000000 False -17.828 0.009849 1.5010304961627499e-01 2.0438598592619706e-02 9.4737839971411209e-03 9.4737839971411209e-03 1.0588208501524580e+01 3.4663739090551537e-01 3.430e+42 3.113e+40   1.4706776236224517   0.044139763326419786 59786.297710000072    3.730  0.0338500 59790.027710000075 0.0000000000000000  2.066084495481100e-01 0.0126713327604820059 -17.422366067648888 -17.702366067648889 0.023530 0.019140  1.14217217217217204  1.45367367367367395  1.55750750750750733  1.76517517517517541  0.073421608020501072 0.073421608020501072  0.05192 0.05192  63.75000000000000   0.150337994978190753 17.473633932351113 0.013140 ZTFR  2.42598198198198212  0.11790 -18.138621059061961 0.013470 2.3574697256552809e-07 1.5894973440355558e-07
ZTF22aavobvq SN2022prv  II  0.015107000200000000  6.36172972972972950 0.1863000000000000 False -18.364 0.022200 3.0997593841052999e-04 7.3191612033337325e-05 1.9564193347968279e-05 1.9564193347968279e-05 3.4108237971456479e+00 5.7172098133791627e-01 5.254e+42 9.323e+40   1.5547792528113207   0.054198459038504176 59789.235309999902   17.692  0.3139000 59806.927309999905 0.0000000000000000 -1.152966699376385e-01 0.0287325021506662261 -18.275122105163302 -18.375122105163303 0.035880 0.034570  3.76991391391391417  4.12334334334334329  4.94801201201201124  5.06582182182182272  0.117809809809809707 0.317212620861498262  0.11780 0.42880  66.25000000000000   0.514113076664305835 15.717877894836697 0.019270 ZTFg  6.91337937937938030  0.30390 -18.396038468436558 0.026550 1.0792833270775778e-07 1.1564421901749802e-07
ZTF22aavpkwo SN2022pox  II  0.029999999999999999  1.02912912912912891 0.0727700000000000 False -17.554 0.017300 3.4003837610557745e-02 5.0602828914691061e-03 2.1461590115578748e-03 2.1461590115578748e-03 4.9687630982650832e+00 5.0698298394514651e-01 2.642e+42 4.364e+40   1.4297179811023621   0.041779490310336953 59786.279980000108    2.810  0.0464100 59789.089980000106 0.0000000000000000 -1.096014191414376e-01 0.0294272171005647669 -17.376697270108433 -17.526697270108432 0.034890 0.031860  0.61747747747747805  0.72039039039039032  0.82330330330330348  0.82330330330330348  0.051456456456456579 0.072770418592381508  0.05146 0.07277  73.75000000000000   0.221881484362672243 18.044302729891569 0.017940 ZTFg  0.95149549549549572  0.07476 -17.560543980893147 0.022440 3.4523250071640399e-07 3.5945827003318700e-07
ZTF22aawcmcr SN2022psx  IIb 0.017500000000000002  1.28900400400400406 0.0701100000000000 False -17.047 0.016750                    nan                    nan                    nan                    nan                    nan                    nan 1.220e+42 1.970e+40                  nan                    nan 58544.264239999931   -0.945 -0.0152600 59789.420979999770 0.0000000000000000  2.216995080034678e-02 0.0246153678805486990 -16.111430305264722 -16.921430305264725 0.040830 0.033710  1.90953153153153199  1.80344644644644614  0.99154154154154206  1.09069569569569547  0.691590141842814088 0.647466745545466349  0.04958 0.11090                nan                    nan 17.216569694735277 0.025210 ZTFR  1.71591091091091075  0.14270 -17.457023809776956 0.024230 6.7050690351615470e-07 5.9744249611965101e-07
ZTF22aawptbl SN2022pzh  II  0.044999999999999998  5.79024024024024087 0.4764000000000000 False -18.205 0.017110 1.4378335206670985e-02 6.4540647841970847e-03 9.0749150223608059e-04 9.0749150223608059e-04 4.5241931972878220e+01 1.7225247722476858e+01 4.464e+42 7.162e+40   1.6890832266930897   0.046758044498400889 59791.451049999800   18.050  0.2896000 59809.501049999802 1.4883978254351495  4.416610757967803e-01 0.0214011299056159621 -18.120194681478043 -18.220194681478045 0.027980 0.028400  1.77252252252252163  6.14474474474474519  2.71786786786787005  9.80795795795795655  0.083557513032104000 0.652605039078557159  0.14060 0.83700   0.00000000000000   0.000000000000000000 17.775805318521954 0.013010 ZTFR 10.87875775775775899  0.43220 -19.890145694693697 0.013470 1.4667255972420509e-07 7.1023358426423651e-08
ZTF22aaxgujq SN2022pux  II  0.015703999999999999  1.86855855855855868 0.0734000000000000 False -17.532 0.008948 5.0060587527891156e-03 8.0451610479035859e-04 3.1595839939403556e-04 3.1595839939403556e-04 4.7705292000395092e+00 3.8251308512284510e-01 2.058e+42 1.648e+40   1.4617789422559753   0.039582358765270269 59791.385350000113    3.705  0.0296700 59795.090350000115 0.0000000000000000  1.238830281895069e-01 0.0116008130211322034 -17.444700561468853 -17.574700561468855 0.016280 0.015910  1.24570570570570638  1.24570570570570549  1.55713213213213209  1.66094094094094125  0.051904404404404580 0.000000000000000000  0.07340 0.07340  91.25000000000000   0.207697848731722284 16.441299438531146 0.011960 ZTFR  2.21750750750750747  0.07467 -17.954510451457065 0.012500 3.4127265277501696e-07 2.6918344870373926e-07
ZTF22aaxzzoc SN2022qhc  II  0.022475999999999999  7.09879879879879905 1.5289999999999999 False -16.838 0.144400 2.0446385183083747e-04 6.5394926752886931e-04 1.2904776901073673e-05 1.2904776901073673e-05 7.3209866278529150e+00 3.1539208149025222e+02 9.706e+41 1.429e+41   1.3575288607637492   0.146305460933560810 59794.228019999806    7.450  1.0970000 59801.678019999803 0.0000000000000000 -1.435747454783254e-02 0.2294498469965683962 -16.723546845054155 -16.923546845054155 0.294100 0.274900  3.11916916916916875  5.37787787787787774  4.51741741741741709  5.16276276276276214  1.357315010931050780 1.715028780147654475  1.73200 1.75600   0.00000000000000   0.000000000000000000 17.843453154945845 0.052450 ZTFR 16.60511711711711769  1.11400 -17.395632293334454 0.048270 9.0815372481468402e-07 6.9577637869214783e-07
ZTF22aazbxmi SN2022qzx  IIn 0.058000000000000003 10.29290990990991261 0.7186000000000000 False -18.928 0.022980                    nan                    nan                    nan                    nan                    nan                    nan 8.593e+42 1.767e+41                  nan                    nan 59800.411619999912   18.191  0.3741000 59818.602619999911 0.0000000000000000 -1.416138952633617e-02 0.0538216564894492822 -18.701854013493854 -18.901854013493853 0.058710 0.051870  1.90953153153153199  1.80344644644644614  8.28165165165165185  8.99150750750750838  0.691590141842814088 0.647466745545466349  0.67450 1.03300                nan                    nan 18.091145986506145 0.022330 ZTFg 10.29290990990991261  0.75750 -19.086631015007789 0.039230 5.6060504674310345e-08 5.4396091870596410e-08
ZTF22aazjiam SN2022qxc  II  0.070000000000000007  5.90167467467467421 1.2700000000000000 False -19.010 0.087850 2.0446385183083747e-04 6.5394926752886931e-04 1.2904776901073673e-05 1.2904776901073673e-05 7.3209866278529150e+00 3.1539208149025222e+02 1.089e+43 8.601e+41   1.7237579384798629   0.188269916971983697 59801.414239999838   11.241  0.8879000 59812.655239999840 0.0000000000000000 -7.900204489576623e-03 0.1223440404514972574 -18.858367390263780 -19.008367390263778 0.137800 0.150800  3.11916916916916875  5.37787787787787774  3.67462762762762729  7.79466466466466557  1.357315010931050780 1.715028780147654475  0.89780 2.04700  63.74999999999999   0.764265915627686310 18.424632609736218 0.031910 ZTFR  6.53348948948949015  1.45000 -19.105208030040895 0.032830 5.1778722722577358e-08 4.5090902104625349e-08
ZTF22aazjqtu SN2022quh  II  0.029999999999999999  2.44228228228228250 0.6634000000000000 False -17.311 0.081940 2.0446385183083747e-04 6.5394926752886931e-04 1.2904776901073673e-05 1.2904776901073673e-05 7.3209866278529150e+00 3.1539208149025222e+02 1.695e+42 1.380e+41                  nan                    nan 59798.432849999983    1.660  0.1351000 59800.092849999986 0.0000000000000000  0.000000000000000e+00 0.1253546754613819314 -17.381993297773445 -17.391993297773443 0.150900 0.150300  3.11916916916916875  5.37787787787787774  2.03523523523523497  1.42466466466466457  1.357315010931050780 1.715028780147654475  0.75840 0.70690   0.00000000000000   0.000000000000000000 18.222006702226558 0.088420 ZTFg  2.44228228228228250  0.69210 -17.580881354852906 0.081940 4.8296056856157128e-07 4.6563676965072291e-07
ZTF22abcfics SN2022ryv  II  0.029999999999999999  1.46537537537537510 0.0690800000000000 True  -18.404 0.023460 5.7597503582852136e-02 1.8980697232240884e-02 3.6352779581324286e-03 3.6352779581324286e-03 3.8085951602163854e+00 9.6670571478605982e-01 4.246e+42 8.812e+40   1.3959004282855443   0.118420436926367723 59825.229700000025   -2.406 -0.0499400 59822.823700000023 0.0000000000000000  1.089509386968501e-03 0.0317071376567580332 -18.228607931481651 -18.458607931481652 0.044570 0.046140  0.87922522522522506  0.97691691691691673  1.07460860860860841  1.26999199199199175  0.069078457660780690 0.069078457660780690  0.06908 0.15450  43.75000000000000   0.434739411584719182 17.061392068518348 0.040720 ZTFR  2.09253753753753724  0.14090 -18.791006499376934 0.042520 1.0668704201191560e-07 9.9222399251241955e-08
ZTF22abdjqlm SN2022sio  II  0.028000000000000001  3.08189589589589641 0.0751500000000000 False -17.589 0.009313 8.5629875520733728e-02 1.0047523175909276e-02 5.4045467194662128e-03 5.4045467194662128e-03 6.8835381129554545e+00 1.6377896670867287e-01 2.818e+42 2.470e+40   1.4562353310660661   0.047269140444030945 59821.266970000230    6.166  0.0540400 59827.432970000227 0.0000000000000000 -5.311611460065890e-02 0.0136887658860166926 -17.294968605134560 -17.514968605134559 0.017570 0.017440  1.48781181181181132  2.23171771771771787  2.12544544544544500  2.97562362362362398  0.053136136136136436 0.075145844375827262  0.00000 0.15940  78.75000000000000   1.121053614138440180 17.870031394865439 0.009518 ZTFg  3.22705705705705626  0.12030 -17.609976005897085 0.011310 3.2702378739998113e-07 3.1877667925732344e-07
ZTF22abdondo SN2022sje  II  0.014999999999999999  2.42865265265265329 0.1181000000000000 False -16.434 0.010160 2.9150824234669853e-03 4.6996565845832923e-04 1.8398601017360347e-04 1.8398601017360347e-04 5.7079346597933371e+00 3.0162086243833919e-01 9.176e+41 9.309e+39   1.3758457398544766   0.038318707313201195 59822.160889999941    5.488  0.0556800 59827.648889999939 0.0000000000000000  6.488067418432308e-02 0.0150526828258094984 -16.342870467419512 -16.432870467419512 0.019350 0.019280  1.37271671671671669  1.68949749749749678  1.79509109109109044  2.42865265265265240  0.074665946079887080 0.074665946079886775  0.05280 0.15840   0.00000000000000   0.000000000000000000 17.462129532580487 0.015760 ZTFR  3.35269869869870263  0.20390 -16.724197395490883 0.014850 1.5523803140261872e-06 1.1133684442175459e-06
ZTF22abepfmn SN2022tis  II  0.050000000000000003  3.05303303303303331 0.5802000000000000 True  -18.187 0.059760 2.9150824234669853e-03 4.6996565845832923e-04 1.8398601017360347e-04 1.8398601017360347e-04 5.7079346597933371e+00 3.0162086243833919e-01 3.630e+42 2.086e+41   1.4451469412952058   0.190031249186248669 59827.211860000156    1.666  0.0957400 59828.877860000153 0.0000000000000000 -1.414038279351360e-01 0.0926674700908182575 -17.545485725997967 -17.525485725997967 0.148700 0.338400  1.37271671671671669  1.68949749749749678  2.34065865865865819  2.13712312312312314  0.074665946079887080 0.074665946079886775  0.61270 0.65160  36.25000000000000   0.732891044064565844 18.392514274002036 0.042280 ZTFR 16.67531531531531641  7.38100 -18.560506825631645 0.040750 1.5253443481705658e-07 1.3775768931763605e-07
ZTF22abeyzcl SN2022tbh  IIn 0.051999999999999998  3.36560560560560518 0.4107000000000000 False -18.942 0.051380                    nan                    nan                    nan                    nan                    nan                    nan 9.860e+42 4.433e+41                  nan                    nan 59828.288159999996    5.070  0.2279000 59833.358159999996 0.0000000000000000 -1.415881508744121e-02 0.0695909503335135349 -18.956270123318927 -18.956270123318927 0.086210 0.086270  1.90953153153153199  1.80344644644644614  2.94490490490490497  2.52420420420420388  0.691590141842814088 0.647466745545466349  0.42400 0.66520                nan                    nan 17.856729876681072 0.032040 ZTFR  3.50222222222222435  0.45590 -19.030084955851262 0.033780 5.4056412432590973e-08 4.8901449539731991e-08
ZTF22abfoehf SN2022tsk  II  0.036999999999999998  2.65710710710710796 0.2377000000000000 False -17.393 0.020890 2.9150824234669853e-03 4.6996565845832923e-04 1.8398601017360347e-04 1.8398601017360347e-04 5.7079346597933371e+00 3.0162086243833919e-01 2.301e+42 4.789e+40   1.3889787735778660   0.063884410379586962 59832.156010000035    6.178  0.1286000 59838.334010000035 0.0000000000000000  1.550061228901356e-01 0.0307856243148135408 -17.173534429167042 -17.353534429167041 0.035960 0.034660  1.37271671671671669  1.68949749749749678  1.80683283283283291  2.97595995995995999  0.074665946079887080 0.074665946079886775  0.11880 0.54190  53.75000000000000   0.518248786697589114 18.437465570832959 0.015780 ZTFR  3.85489889889890058  0.35850 -17.710546426993403 0.014960 4.4008469902598147e-07 2.9612313673224032e-07
ZTF22abfutah SN2022ucz  II  0.042000000000000003 13.40756756756756651 0.4848000000000000 False -18.318 0.017300 3.3990387767934708e-04 1.1152347833951116e-04 2.1453101220507527e-05 2.1453101220507527e-05 6.8583709832603832e+00 3.2293008357476429e+00 4.454e+42 7.118e+40   1.5012478756985410   0.117365346981539109 59837.157579999883   24.020  0.3839000 59861.177579999880 0.0000000000000000  4.538110932319128e-02 0.0244138565555843644 -18.333575086510127 -18.393575086510129 0.032180 0.030930  8.31765765765765863  8.31765765765765686 10.80054054054054191  9.80738738738738469  0.533964153963276011 0.438915830844622157  0.53400 0.63910   0.00000000000000   0.000000000000000000 17.912424913489868 0.017960 ZTFR 14.30021021021020999  0.66670 -18.613393829823668 0.017990 1.2439506658140894e-07 1.1165675649989431e-07
ZTF22abfwxtr SN2022udq  II  0.021999999999999999  3.96660660660660636 0.1167000000000000 False -16.717 0.006818 3.7359999424559230e-03 6.9751467528960656e-04 2.3579838356809412e-04 2.3579838356809412e-04 6.0848209666446644e+00 2.0107048747464162e-01 1.129e+42 7.816e+39   1.4080116352737619   0.038673503381693626 59843.296759999823    4.280  0.0296300 59847.576759999822 0.0000000000000000  2.059821121363612e-01 0.0097860665707228730 -16.592939393112321 -16.732939393112321 0.013990 0.012820  2.60960960960961064  2.29645645645645669  3.34030030030030201  2.81837837837837757  0.116705289636474877 0.116705289636475279  0.11670 0.11670 106.24999999999999   0.168699708916315166 17.921060606887679 0.007745 ZTFR  4.71863663663663502  0.15520 -17.131933855317566 0.007231 1.0718960916416935e-06 7.0092658245780533e-07
ZTF22abfyvhf SN2022uot  IIn 0.079000000000000001  2.01149149149149142 0.2845000000000000 False -19.688 0.040830                    nan                    nan                    nan                    nan                    nan                    nan 1.485e+43 5.247e+41                  nan                    nan 59842.325910000131    0.474  0.0167500 59842.799910000133 0.0000000000000000 -1.450325003621344e-02 0.0630982902084594732 -19.172944518402328 -19.542944518402329 0.114300 0.090160  1.90953153153153199  1.80344644644644614  1.81034234234234281  1.50861861861861879  0.691590141842814088 0.647466745545466349  0.32200 0.32200                nan                    nan 17.981055481597668 0.038370 ZTFg  2.01149149149149142  0.28450 -19.955760282045475 0.042670 2.0809628832004508e-08 2.1322408009991529e-08
ZTF22abfzdkz SN2022uop  II  0.010000000000000000  8.76866666666666639 1.7600000000000000 False -15.966 0.085430 1.0647453054297611e-04 1.1034303814208821e-04 6.7201612901260466e-06 6.7201612901260466e-06 1.1956631642538607e+00 9.7097948460621253e-01 6.124e+41 5.240e+40                  nan                    nan 59839.349160000216   18.377  1.5730000 59857.726160000217 0.0000000000000000  6.236253078384379e-07 0.1322406917136499105 -15.762339241267517 -15.922339241267517 0.171200 0.161100  4.62132432432432338  5.68778378378378235  6.99123423423423240  4.97681081081080912  2.223961896924421922 2.109752316627045765  2.31400 2.64200   0.00000000000000   0.000000000000000000 17.239660758732484 0.092930 ZTFg  8.65017117117117174  1.89200 -16.046946114582706 0.085430 2.9198740699770496e-06 2.6784299153701134e-06
ZTF22abhsxph SN2022vyc  II  0.026304999400000001  2.07352952952953018 0.6661000000000000 False -16.811 0.085960 1.0647453054297611e-04 1.1034303814208821e-04 6.7201612901260466e-06 6.7201612901260466e-06 1.1956631642538607e+00 9.7097948460621253e-01 9.960e+41 8.894e+40   1.3905491369477885   0.056143220026895528 59846.385369999800    9.024  0.8059000 59855.409369999797 0.0000000000000000  1.536673006324563e-01 0.1397294499611949070 -16.794056144307188 -16.894056144307189 0.171300 0.164900  4.62132432432432338  5.68778378378378235  1.63699699699699686  2.61919519519519550  2.223961896924421922 2.109752316627045765  0.59020 3.08200   0.00000000000000   0.000000000000000000 18.232943855692810 0.098420 ZTFR  2.45373773773773785  1.20500 -17.322411968285714 0.088900 9.5329943014958188e-07 7.2846005608185953e-07
ZTF22abhuvqj SN2022vrc  II  0.029999999999999999  3.21090090090090108 0.1514000000000000 False -17.832 0.011430 4.0695221165804520e-02 9.3450785374644477e-03 2.5684870229239856e-03 2.5684870229239856e-03 5.9317168159744886e+00 3.4422700035836407e-01 2.975e+42 3.173e+40   1.4651524606634339   0.056146192036750489 59849.444860000163    6.923  0.0738400 59856.367860000166 0.0000000000000000  4.284580595604837e-02 0.0158731413450046085 -17.631966154056901 -17.831966154056900 0.026220 0.022350  1.60545045045044965  2.46169069069069124  2.24763063063062951  3.74605105105105185  0.119663211390495433 0.169229336465557295  0.15140 0.28820  88.75000000000000   0.734478618654523130 17.633033845943100 0.014200 ZTFR  4.42958958958959137  0.18350 -18.130200983407310 0.014150 2.3513196545556423e-07 1.9658545367226362e-07
ZTF22abivqkc SN2022wbx  II  0.020000000000000000  6.91597597597597602 0.1823000000000000 True  -17.464 0.015550 1.7831140813638521e-04 3.2096888129901476e-05 1.1254160186809580e-05 1.1254160186809580e-05 2.4738849028309264e+00 1.7906109526786329e-01 2.402e+42 3.428e+40   1.3783813553840076   0.043854754458667676 59853.171970000025   15.151  0.2162000 59868.322970000023 0.0000000000000000  7.416061709992405e-02 0.0214336540888982047 -17.118334977372591 -17.398334977372592 0.026990 0.026810  4.03431931931931942  4.49538438438438348  5.41751451451451516  5.18698198198198135  0.163011117037861780 0.257743206883961684  0.16300 0.36450   0.00000000000000   0.000000000000000000 17.090665022627409 0.022080 ZTFR  8.47357357357357621  0.44060 -17.717580611437448 0.022550 3.7966495839036131e-07 2.8237505716889147e-07
ZTF22abiwwyf SN2022wcz  II  0.020000000000000000 14.93756256256256165 1.4359999999999999 False -16.335 0.105500 2.7705491223279255e-04 2.8672492992590161e-04 1.7486376196555148e-05 1.7486376196555148e-05 1.6663311614366814e+00 7.7765480829389668e+00 8.336e+41 9.195e+40   1.2996267602403031   0.083126983831471560 59853.273870000150   19.381  2.1380000 59872.654870000151 0.0000000000000000  3.724321746219061e-02 0.1681947346341481908 -16.185852936756127 -16.345852936756128 0.214500 0.202000  5.55677327327327397 11.17329679679679622  9.44053953953953950  9.67954054054053969  2.060300917222139816 2.411572210756315560  3.26900 3.23400   0.00000000000000   0.000000000000000000 18.203147063243875 0.039410 ZTFR 17.80829629629629807  1.88800 -16.615330592557399 0.035360 1.8063442263767881e-06 1.3289276498855985e-06
ZTF22abjvyib SN2022wsr  IIn 0.018325999999999999  8.07580580580580687 0.5150000000000000 False -18.010 0.019650                    nan                    nan                    nan                    nan                    nan                    nan 4.011e+42 6.711e+40                  nan                    nan 59857.269119999837   13.630  0.2281000 59870.899119999835 0.0000000000000000  2.129112244059428e-03 0.0260340790712447478 -17.805080466956131 -17.865080466956130 0.032090 0.032760  1.90953153153153199  1.80344644644644614  5.23221221221221100  6.71088088088088064  0.691590141842814088 0.647466745545466349  0.29000 0.58550                nan                    nan 16.509919533043867 0.018130 ZTFR  8.18954954954955028  0.51500 -18.101800274127800 0.019610 1.7768898111217197e-07 1.6289974888771781e-07
ZTF22abjzweh SN2022wku  II  0.134149999999999991 21.51393393393393438 0.5576000000000000 False -20.710 0.011610 4.0442228748212250e-05 1.2628006083279281e-05 2.5525193558891658e-06 2.5525193558891658e-06 4.9599818435994987e+00 2.4037575676443623e-01 5.569e+43 5.259e+41   3.3120505317574702   0.268732312619382574 59856.451419999823   13.118  0.1239000 59869.569419999825 0.0000000000000000  8.689475567796379e-02 0.0140352180904967806 -20.589265331157524 -20.679265331157527 0.019420 0.018540 15.96560360360359887  7.24679879879879962 18.56992192192191737  7.58649249249249191  0.720599143011350529 0.557599147559344588  0.58290 0.44220   0.00000000000000   0.000000000000000000 18.104734668842475 0.010080 ZTFR 22.68068768768768706  0.29380 -20.858704994267313 0.011540 5.8885923625869209e-09 4.6827394390517477e-09
ZTF22abkbjsb SN2022vym  II  0.014500000000000001 15.24622122122121937 0.9718000000000000 False -16.071 0.155800 9.3589809849099024e-05 4.6794904924549512e-05 5.9069395665878552e-06 5.9069395665878552e-06 1.8807708919802433e+00 9.4038544599012164e-01 6.979e+41 1.124e+41   1.3368743850945157   0.054732123985096817 59856.492349999957   11.175  1.8000000 59867.667349999960 0.0000000000000000  6.989225873268623e-02 0.2518139202322268178 -15.331015413849771 -16.061015413849770 0.262500 0.295000  2.89344344344344506 12.90920920920920878 13.52128378378378493  2.61522772772772782  3.089064360112208529 2.976770659215925985  5.58000 5.51900   0.00000000000000   0.000000000000000000 17.758984586150230 0.033290 ZTFR  4.42647047047047071  0.98830 -16.320928518411222 0.030350 2.5595060126502935e-06 1.7835184180993613e-06
ZTF22abkhrkd SN2022wol  II  0.017711999999999999  3.18387687687687704 0.2905000000000000 False -15.872 0.018560 9.3589809849099024e-05 4.6794904924549512e-05 5.9069395665878552e-06 5.9069395665878552e-06 1.8807708919802433e+00 9.4038544599012164e-01 5.110e+41 1.036e+40   1.3456264781139828   0.039787844672277702 59857.345230000094    2.603  0.0527700 59859.948230000096 0.0000000000000000  1.153931399167725e-01 0.0291970902828326793 -15.717463244759376 -15.807463244759376 0.045470 0.052570  2.89344344344344506 12.90920920920920878  2.46493693693693716  2.36223123123123102  3.089064360112208529 2.976770659215925985  0.29050 0.29050  73.75000000000000   0.113219628489024685 18.362536755240626 0.029750 ZTFR  2.46229029029029789  0.12440 -16.223901740727602 0.025630 3.4015329805370999e-06 2.4637926989409028e-06
ZTF22ablnrcv SN2022xav  II  0.022599999999999999  2.26364364364364423 0.1455000000000000 True  -16.512 0.019810 3.4788122972081212e-02 8.7955651519468075e-03 2.1956593390075004e-03 2.1956593390075004e-03 8.1165258839705849e+00 4.0520172593740433e-01 1.072e+42 2.197e+40   1.3619828299547028   0.039751641282734756 59861.473819999956    2.790  0.0571800 59864.263819999956 0.0000000000000000  1.142414112696777e-01 0.0299904223451938588 -16.135612191033854 -16.395612191033852 0.043540 0.038750  1.23471471471471439  1.54339339339339388  1.64628628628628615  2.05785785785785791  0.185492800603074853 0.185492800603074687  0.18550 0.27700  78.75000000000000   0.269935141051089955 18.368387808966148 0.019870 ZTFR  2.48936936936936970  0.14670 -16.671172606964838 0.017930 1.4253363637409645e-06 1.1029747821875867e-06
ZTF22ablvnwa SN2022xae  IIb 0.045228999999999998  4.63702202202202152 0.5655000000000000 False -18.089 0.037170                    nan                    nan                    nan                    nan                    nan                    nan 4.583e+42 1.606e+41                  nan                    nan 58550.527340000030   12.985  0.4549000 59872.498090000023 0.0000000000000000  2.569794747778325e-01 0.0489262617128176092 -17.739884911423104 -18.009884911423107 0.072710 0.066640  1.90953153153153199  1.80344644644644614  3.39294294294294296  4.63702202202202152  0.691590141842814088 0.647466745545466349  0.52140 1.30600                nan                    nan 18.167115088576892 0.030320 ZTFR  5.67107107107107211  0.56140 -19.006590365768371 0.030470 1.7227979738282002e-07 1.1086608477500032e-07
ZTF22abmsaxp SN2022xjk  II  0.013403000000000000  2.19249249249249267 0.0522000000000000 True  -17.019 0.009396 2.9910716679238205e-03 4.0360313515815137e-04 1.8878208653534551e-04 1.8878208653534551e-04 5.4617000856415787e+00 2.9995812479557937e-01 1.622e+42 1.398e+40   1.4319934557320273   0.039026760839270584 59867.352380000055    4.300  0.0370500 59871.652380000058 0.0000000000000000 -2.551546645491953e-03 0.0132235091261343387 -16.991489805174862 -17.031489805174861 0.017500 0.016520  1.35725725725725699  1.35725725725725699  1.77487487487487439  1.77487487487487527  0.073825062340096656 0.073825062340096961  0.05220 0.05220  88.75000000000000   0.279742398695971894 16.720510194825142 0.020270 ZTFR  2.41954054054054168  0.08147 -17.203074084041791 0.020600 6.8856755775751364e-07 5.4666885473079682e-07
ZTF22abnejmu SN2022ycs  II  0.010000000000000000  9.14233233233233200 1.4580000000000000 False -15.503 0.016080 3.9544623889707524e+00 3.8599222178882549e+01 2.4958668457236682e-01 2.4958668457236682e-01 2.4896299805883477e+00 1.1685406306842427e-01 3.898e+41 6.647e+39   1.3033698641756264   0.038178814626467723 59869.476269999985   15.610  0.2662000 59885.086269999985 1.6091639264506086  4.774967140802993e-01 0.0198735209762375270 -14.991258636217950 -15.371258636217950 0.092720 0.038630  9.14233233233233200  3.70322322322322428 10.29958958958959059  4.05040040040040150  0.978798856747993162 0.337395569851383692  0.96330 0.32730 158.75000000000000   1.761791933565309609 17.174741363782047 0.022070 ZTFR  8.59514714714714501  0.44830 -17.252740511209591 0.020390 5.5355926160355037e-06 2.4877666500495138e-06
ZTF22abnvncn SN2022yep  IIb 0.029999999999999999  1.40447047047047069 0.1419000000000000 True  -17.462 0.018900                    nan                    nan                    nan                    nan                    nan                    nan 2.615e+42 4.747e+40                  nan                    nan 58559.238950000145    0.219  0.0039750 59873.704640000084 0.0000000000000000 -9.702686438639319e-02 0.0292409846740398459 -16.141844774521779 -16.481844774521779 0.092510 0.054520  1.90953153153153199  1.80344644644644614  1.20383183183183196  0.90287387387387386  0.691590141842814088 0.647466745545466349  0.11220 0.11220                nan                    nan 18.161155225478222 0.019710 ZTFg 19.58482282282282227  0.44510 -17.470793796948858 0.017730 3.9202311398744163e-07 3.6819131076280717e-07
ZTF22aboloxt SN2022yjl  II  0.067000000000000004  1.32601301301301300 0.1140000000000000 False -20.381 0.017870 2.7059594586593516e-01 3.5492358194086071e-01 1.7078717242517673e-02 1.7078717242517673e-02 1.1375959979933151e+01 6.9050316975545201e-01 3.479e+43 4.830e+41   1.6886536499951414   0.199188828039593119 59877.149050000124    1.899  0.0263600 59879.048050000121 0.0000000000000000 -9.838797224205464e-02 0.0241568562874159530 -19.903817424974193 -20.153817424974193 0.043720 0.030490  0.71400700700700703  1.02001001001001024  1.02001001001001024  1.42801401401401384  0.072125599495623680 0.072125599495623513  0.05100 0.15300   0.00000000000000   0.000000000000000000 16.974182575025807 0.015080 ZTFg  1.33177777777777795  0.10240 -20.419091418082527 0.020830 7.7249069752329450e-09 8.2483262951212758e-09
ZTF22abqbqty SN2022yqm  II  0.050999999999999997  6.07135135135135151 0.3600000000000000 False -19.454 0.028540 8.2624825039968473e-05 1.2979402061104379e-05 5.2148823573626183e-06 5.2148823573626183e-06 6.0897454694211959e+00 6.0981540310357740e-01 1.448e+43 3.431e+41   1.3709597590252445   0.253855581717725320 59880.337189999875   12.320  0.2919000 59892.657189999874 0.0000000000000000 -1.405934836769163e-02 0.0366948736700969114 -19.191401660232636 -19.411401660232634 0.051520 0.046200  3.93513513513513402  3.48540540540540533  5.05945945945945841  4.15999999999999925  0.405380900160275393 0.359959416590819425  0.43910 0.48360  36.25000000000000   0.420001189673765429 17.292598339767363 0.025730 ZTFg  6.07135135135135151  0.39750 -19.580782712688389 0.028880 2.6571015215185767e-08 2.5496075368520798e-08
ZTF22abqseiq SN2022ymc  IIn 0.027600000000000000  7.71821321321321285 0.8330000000000000 False -18.103 0.034960                    nan                    nan                    nan                    nan                    nan                    nan 4.002e+42 1.250e+41                  nan                    nan 59882.335270000156   18.623  0.5816000 59900.958270000156 0.0000000000000000 -1.387486477775113e-02 0.0485018227644033670 -17.786163847663378 -18.046163847663379 0.068630 0.061680  1.90953153153153199  1.80344644644644614  5.81834534534534598 10.33053153153153225  0.691590141842814088 0.647466745545466349  0.59370 1.01500                nan                    nan 17.282836152336621 0.033920 ZTFg  7.80377377377377535  0.88630 -18.262332529840887 0.034660 1.6057291325032327e-07 1.5243072941495723e-07
ZTF22abssiet SN2022zmb  II  0.014489999999999999  1.72659759759759712 0.1136000000000000 False -15.413 0.021950 2.8945963092383855e-03 1.0337588316635311e-03 1.8269302497684256e-04 1.8269302497684256e-04 8.5497782770255331e+00 1.1273520587106454e+00 3.976e+41 9.723e+39   1.3320881612596622   0.038353601805752618 59890.473429999780    1.463  0.0357800 59891.936429999783 0.8488492957693832  2.518840640265232e-01 0.0339404842216261549 -15.245028052943422 -15.345028052943421 0.041760 0.042660  1.01564564564564552  1.11721021021021016  1.32033933933933900  1.52346846846846828  0.143633984663725178 0.183098122653855194  0.14360 0.22710 116.25000000000000   0.990889977439312619 18.358971947056581 0.015670 ZTFR  2.19717717717717775  0.12280 -16.289743962992308 0.013370 6.3524800735210275e-06 3.9870716463647766e-06
ZTF22abtcphd SN2022zxw  II  0.026700000000000002  9.93466766766766796 2.2300000000000000 False -17.611 0.135500 1.1036990574225462e-02 1.7873840743605443e+00 6.9660186749035497e-04 6.9660186749035497e-04 9.5258774674759820e+02 2.4267216384565472e+06 1.433e+42 1.889e+41   1.4785205347954584   0.259740168655304138 59896.406320000067    9.063  1.1940000 59905.469320000069 0.0000000000000000 -1.477887723136462e-02 0.2050837904742696949 -17.791345745534006 -17.841345745534003 0.250100 0.245800  3.49350950950950967  8.29708508508508480  5.02191991991991937  7.53287987987987950  1.237552167877204568 1.481633303049573414  1.59900 1.42600   0.00000000000000   0.000000000000000000 17.325654254465995 0.070830 ZTFR 12.33939539539539432  0.91180 -18.458803594864314 0.068410 3.1603172819780594e-07 2.5095139118990185e-07
ZTF22abtcpig SN2022zyd  IIn 0.063000000000000000 15.35048348348348135 3.1819999999999999 False -19.376 0.130400                    nan                    nan                    nan                    nan                    nan                    nan 1.031e+43 1.174e+42                  nan                    nan 59896.406320000067   18.877  2.1500000 59915.283320000068 0.0000000000000000 -1.289548586126799e-02 0.1768390086646685622 -19.401938449689354 -19.471938449689354 0.224500 0.220000  1.90953153153153199  1.80344644644644614  9.04369569569569620 11.42361561561561345  0.691590141842814088 0.647466745545466349  2.13000 1.82500                nan                    nan 17.613061550310650 0.041040 ZTFR 25.21884584584584132  1.43700 -19.875918753830515 0.043960 3.0619619782696811e-08 2.4958826807053111e-08
ZTF22abteujl SN2022zvx  II  0.033000000000000002  3.24125725725725733 0.7036000000000000 False -17.497 0.033800 1.1036990574225462e-02 1.7873840743605443e+00 6.9660186749035497e-04 6.9660186749035497e-04 9.5258774674759820e+02 2.4267216384565472e+06 1.859e+42 6.214e+40   1.4684241345817217   0.158082083673680152 59894.278690000065    1.188  0.0397100 59895.466690000067 0.0000000000000000  6.294338157460544e-02 0.0486390166981236979 -17.384242796795640 -17.534242796795638 0.071940 0.060120  3.49350950950950967  8.29708508508508480  2.63352152152152019  2.83610010010009983  1.237552167877204568 1.481633303049573414  0.57740 1.53800  61.25000000000000   0.764358569456509485 18.112757203204360 0.027530 ZTFR  4.07848648648648560  1.07800 -17.943036966349993 0.025910 3.7679138507087233e-07 3.1944042474950490e-07
ZTF22abtjefa SN2022aaad II  0.002500000000000000  2.38094594594594611 0.0801700000000000 False -14.571 0.012080 2.1312888224816429e-04 4.6944925440653814e-05 1.3451672028869341e-05 1.3451672028869341e-05 5.0788039644770944e+00 3.3484808326487769e-01 1.706e+41 2.049e+39   1.3053583724722586   0.038149327279073234 59895.306659999769   13.265  0.1593000 59908.571659999769 0.0000000000000000  1.436241674158882e-01 0.0260273402483615184 -14.578128544402954 -14.598128544402954 0.023590 0.022990  1.47391891891891902  1.58729729729729740  1.92743243243243256  2.15418918918918934  0.056689189189189193 0.056689189189189193  0.08017 0.12680  36.25000000000001   0.250670693571869996 15.203871455597046 0.042030 ZTFR 11.06903603603603159  1.67000 -15.061711421324338 0.041150 1.9617928342642521e-05 1.0026277429583987e-05
ZTF22abtmrfr SN2022aacn II  0.017521999999999999  2.05730630630630706 0.3157000000000000 False -16.996 0.042150 8.9282743746441039e-03 6.4846241508639824e-03 5.6350982281053760e-04 5.6350982281053760e-04 6.7839616894051620e+00 1.5600269843140282e+00 1.592e+42 6.384e+40   1.3785889256315482   0.043415819320921013 59896.284810000099    8.171  0.3276000 59904.455810000101 0.0000000000000000  3.458097677489036e-02 0.0659967759667118570 -16.852169877083732 -16.962169877083731 0.079530 0.076430  1.40763063063063143  1.29935135135135038  1.84074774774774763  4.11461261261261235  0.291550882058331129 0.291550882058331517  0.31570 0.98800   0.00000000000000   0.000000000000000000 17.392830122916266 0.049340 ZTFR  2.17839839839839922  0.38510 -17.115395998335149 0.047970 7.1950103638464751e-07 6.2605519596628928e-07
ZTF22abtspsw SN2022aagp II  0.004908000000000000  3.09243343343343380 0.0754000000000000 False -16.812 0.015050 1.6990414444981974e-02 3.6110624744756480e-03 1.0723534057779263e-03 1.0723534057779263e-03 6.4777859643205300e+00 2.6147362417218378e-01 1.301e+42 1.608e+40   1.3569814847826094   0.044504721545138334 59897.392800000031    6.529  0.0806900 59903.921800000033 0.0000000000000000 -5.445405159472294e-02 0.0243210473599825908 -16.619598254467554 -16.759598254467555 0.028720 0.026080  1.91944144144144158  1.91944144144144113  2.45261961961961905  2.34598398398398444  0.053317817817817748 0.053317817817817970  0.07540 0.16860 116.25000000000000   0.341089036121834499 14.838401745532444 0.013420 ZTFg  2.99008608608608650  0.07551 -16.857912513708015 0.023470 8.9367356345649310e-07 8.8512611965955511e-07
ZTF22abtsttg SN2022aahi II  0.070999999999999994  8.00547747747747707 0.4482000000000000 False -19.385 0.018290 7.0451800210403535e-05 1.2103688367735849e-05 4.4465794606396610e-06 4.4465794606396610e-06 3.7755545882880019e+00 2.0903496909114727e-01 1.512e+43 2.395e+41   1.3670044374191486   0.085405402263482075 59897.426330000162   11.076  0.1755000 59908.502330000163 0.0000000000000000 -5.609736511573260e-02 0.0255002809473053212 -19.163263859794597 -19.333263859794595 0.035300 0.032300  5.55935935935936065  4.55867467467467335  7.00479279279279332  5.00342342342342317  0.547533397994146576 0.355972686585130649  0.54750 0.40090  36.25000000000000   0.376277115903726478 18.117736140205405 0.017210 ZTFg  7.92669869869869803  0.52660 -19.398555575884220 0.020040 3.0929180458168548e-08 3.0895963241281066e-08
ZTF22abtsybt SN2022aatu II  0.038600000000000002  2.96514114114114147 0.2995000000000000 True  -17.688 0.030710 7.0451800210403535e-05 1.2103688367735849e-05 4.4465794606396610e-06 4.4465794606396610e-06 3.7755545882880019e+00 2.0903496909114727e-01 3.060e+42 9.098e+40                  nan                    nan 59897.465530000161    5.792  0.1722000 59903.257530000163 0.0000000000000000  0.000000000000000e+00 0.0456987083018592366 -17.510042297753760 -17.630042297753761 0.059240 0.056650  5.55935935935936065  4.55867467467467335  2.32975375375375382  2.22385585585585588  0.547533397994146576 0.355972686585130649  0.22460 0.35520   0.00000000000000   0.000000000000000000 18.468957702246243 0.032290 ZTFg  2.96514114114114147  0.29950 -17.765995535041196 0.030710 2.9413381423709407e-07 2.7129781390345165e-07
ZTF22abtsypf SN2022aahy IIn 0.135000000000000009 32.48773573573573259 0.8288000000000000 False -20.744 0.017060                    nan                    nan                    nan                    nan                    nan                    nan 4.918e+43 6.869e+41                  nan                    nan 59900.468590000179   65.588  0.9160000 59966.056590000182 0.0000000000000000  2.497645182583526e-01 0.0191683585446663987 -20.763615787538740 -20.773615787538738 0.027670 0.027540  1.90953153153153199  1.80344644644644614 25.36032432432432415 22.37675675675676246  0.691590141842814088 0.647466745545466349  0.66820 1.37200                nan                    nan 17.888384212461261 0.013850 ZTFR 36.41655255255255241  0.88500 -21.157769849379658 0.016040 5.6310266740253074e-09 3.7184044813121905e-09
ZTF22abyiisu SN2022acmq II  0.031732000000000003  5.66773973973973977 0.2312000000000000 True  -18.120 0.014540 4.9650232352074547e-04 1.8941782881640471e-04 3.1336843449476555e-05 3.1336843449476555e-05 1.9715300486687081e+01 7.5550871094287082e+00 2.810e+42 3.791e+40   1.4455649998744151   0.160089245074377357 59922.190669999924    8.886  0.1199000 59931.076669999922 0.0000000000000000  1.582175149520104e-01 0.0225539970177188014 -17.997384689781512 -18.197384689781515 0.031010 0.026680  2.94286486486486432  3.81482482482482510  4.14180980980981062  4.41429729729729559  0.196493521611697086 0.272487487487486912  0.19650 0.31780  46.25000000000000   0.437072665540866934 17.289615310218487 0.017340 ZTFR  6.01773773773773790  0.27350 -18.764340439624632 0.017520 1.5874523651247922e-07 1.2670640539408436e-07
ZTF22abyivoq SN2022acko II  0.005657000000000000  4.43506906906906906 0.1153000000000000 False -15.861 0.013060 3.6769565752304174e-03 8.7362297880167611e-04 2.3207184963698282e-04 2.3207184963698282e-04 5.8615171100290180e+00 1.3006246656814735e-01 5.602e+41 6.891e+39   1.3369908745804604   0.039064328341352393 59925.230560000055    3.038  0.0373700 59928.268560000055 0.0000000000000000  1.149963963300991e-01 0.0178795035577573279 -15.717692831507765 -15.827692831507767 0.026480 0.024470  2.06282282282282381  3.40365765765765715  2.88795195195195298  4.64135135135135002  0.072931800320220494 0.163080463237452261  0.11530 0.27770  56.25000000000000   0.362698982627855604 15.985307168492234 0.015190 ZTFR  5.05306906906906939  0.16650 -16.055991092993509 0.015090 3.3323425819287839e-06 2.5683388124798850e-06
ZTF22abyivor SN2022acmt II  0.032731999999999997  3.80249249249249299 0.4380000000000000 False -17.661 0.047280 3.3584640773834849e-02 3.8420450838990823e-02 2.1197013193687414e-03 2.1197013193687414e-03 6.1456356111969344e+00 1.0799038614354819e+00 2.974e+42 1.339e+41   1.3770487631498110   0.045876840488517312 59922.230560000055    8.534  0.3841000 59930.764560000054 0.0000000000000000  9.165592549461365e-03 0.0564315970853814797 -17.480002287147713 -17.640002287147713 0.095260 0.086110  1.84692492492492555  2.82470870870870883  2.60742342342342504  3.80249249249249210  0.347826169161930210 0.559272233094035509  0.34780 1.01500  51.25000000000000   0.310158309792581133 18.119997712852285 0.025380 ZTFR  4.05833333333333357  0.43510 -17.753318977811553 0.024580 3.0016697084870826e-07 2.7093630846137473e-07
ZTF22abysshb SN2022acyd II  0.032836001400000002  4.53036636636636558 0.4857000000000000 False -18.697 0.020400 1.5726967526848390e-01 1.6256217254195976e-01 9.9261070085054134e-03 9.9261070085054134e-03 4.2586169665301021e+00 7.5479917380058748e-01 4.307e+42 7.732e+40   1.4259823918905268   0.108352756077850110 59928.248379999772    5.252  0.0942900 59933.500379999772 0.0000000000000000 -6.312870123426606e-02 0.0410200202778272377 -18.521876408863125 -18.781876408863123 0.087890 0.051090  2.42321921921922012  3.16072072072071997  3.37143543543543611  3.58215015015015004  0.446993411011690878 0.446993411011690878  0.44700 0.48570  38.75000000000000   0.243773937007847635 16.913123591136877 0.019500 ZTFg  4.94230630630630596  0.50680 -19.238461650355397 0.038630 7.1761928785292896e-08 7.6024856288579402e-08
ZTF23aaarwbd SN2023adz  IIn 0.050000000000000003  8.39581981981981862 0.6198000000000000 False -18.720 0.024810                    nan                    nan                    nan                    nan                    nan                    nan 8.539e+42 1.882e+41                  nan                    nan 59966.365499999840   16.492  0.3635000 59982.857499999838 0.0000000000000000 -2.541752702722277e-03 0.0353656380962012531 -18.518258503056547 -18.668258503056546 0.045060 0.042780  1.90953153153153199  1.80344644644644614  6.76329929929929818  6.64669069069068996  0.691590141842814088 0.647466745545466349  0.60030 0.71300                nan                    nan 18.026741496943455 0.023940 ZTFg  8.40598198198198432  0.70290 -18.741615320922612 0.026880 7.3041199590388177e-08 6.6785672109889556e-08
ZTF23aaawbsc SN2023aew  IIb 0.025000000000000001  7.40811111111111131 0.2239000000000000 False -18.546 0.026280                    nan                    nan                    nan                    nan                    nan                    nan 6.630e+42 1.453e+41                  nan                    nan 58559.421769999899  100.019  2.1920000 60070.529999999941 0.0000000000000000  3.010993296058011e-01 0.0262498433662539110 -18.493209435564523 -18.553209435564522 0.038400 0.039960  1.90953153153153199  1.80344644644644614  5.80635735735735636  5.80635735735735636  0.691590141842814088 0.647466745545466349  0.14160 0.41280                nan                    nan 16.376790564435474 0.022950 ZTFR  8.37994594594594844  0.22310 -19.621210645845235 0.026160 8.6411510374943835e-08 5.4073779752437655e-08
ZTF23aabnyfa SN2023ben  II  0.054427000000000003  3.56159359359359318 0.2222000000000000 False -18.561 0.016810 9.3826013377277362e-02 2.5084280758905772e-02 5.9218475995095358e-03 5.9218475995095358e-03 6.7939576999423537e+00 3.6798769194117487e-01 7.349e+42 1.129e+41   1.5736571382227027   0.081709507760535760 59980.299699999858    4.648  0.0714100 59984.947699999859 0.0000000000000000 -9.878749990420488e-02 0.0246862056688698164 -18.410173760561253 -18.520173760561256 0.029600 0.028530  2.30456056056056013  2.30456056056056102  2.93307707707707621  3.03782982982983096  0.222214145458287604 0.261881881881881440  0.18880 0.33130   0.00000000000000   0.000000000000000000 18.369826239438748 0.016680 ZTFg  3.40731131131131093  0.23810 -18.497525295149700 0.017480 9.2140285635246340e-08 9.5739678704766940e-08
ZTF23aabutcv SN2023bia  II  0.032314000000000002  4.15800900900900849 0.2384000000000000 False -18.253 0.021170 5.7907799829234302e-02 2.8423241270896252e-02 3.6548623677820887e-03 3.6548623677820887e-03 7.0325877245455191e+00 4.0565294486729275e-01 5.395e+42 1.013e+41   1.6339823995360194   0.051485195504666861 59979.513890000060    6.509  0.1222000 59986.022890000058 0.0000000000000000  7.765895300248005e-02 0.0300627668091209069 -18.073692084760602 -18.203692084760604 0.038480 0.036620  2.13231231231231178  2.98523723723723755  2.98523723723723755  3.73154654654654561  0.119199881989751677 0.238399763979504159  0.11920 0.38810  76.25000000000000   0.115500993147833936 17.435307915239395 0.023760 ZTFR  4.48012212212212191  0.19700 -18.383225112081711 0.024920 1.3232303442486000e-07 1.0606397954472564e-07
ZTF23aadruma SN2023ebb  II  0.021999999999999999  4.56556156156155968 0.2594000000000000 False -16.505 0.015410 9.9129453668427257e-03 2.9764804658789449e-03 6.2565752941735192e-04 6.2565752941735192e-04 6.0464136732613873e+00 1.7247017332360048e-01 1.062e+42 1.689e+40   1.3475886280283649   0.040411052570548348 60033.449239999987    3.659  0.0582100 60037.108239999987 0.0000000000000000  9.960710192928346e-02 0.0233088136056729504 -16.336257851011236 -16.466257851011235 0.028500 0.029170  2.28278078078078028  3.32040840840840801  3.21664564564564426  4.25427327327327376  0.146742706368401199 0.232020591070721649  0.14670 0.37770   0.00000000000000   0.000000000000000000 18.313742148988762 0.044420 ZTFR  5.25305505505505455  0.74470 -16.667821076784847 0.040180 1.4366556573787903e-06 1.1089356984833475e-06
ZTF23aadwaiz SN2023duh  II  0.041470000000000000  4.03007807807807872 1.1330000000000000 False -17.985 0.085020 9.9129453668427257e-03 2.9764804658789449e-03 6.2565752941735192e-04 6.2565752941735192e-04 6.0464136732613873e+00 1.7247017332360048e-01 3.865e+42 3.114e+41                  nan                    nan 60031.190280000214    3.232  0.2604000 60034.422280000217 0.0000000000000000  0.000000000000000e+00 0.1239416681693875366 -17.862501297702465 -17.972501297702465 0.159100 0.152900  2.28278078078078028  3.32040840840840801  3.41006606606606599  3.10006006006006007  0.146742706368401199 0.232020591070721649  1.16800 1.76600  46.25000000000000   0.553404623114112759 18.316498702297537 0.087490 ZTFg  4.13341341341341284  1.24400 -18.097178165793910 0.085020 1.9676157636054351e-07 1.8309936726852199e-07
ZTF23aaekebt SN2023eqx  II  0.020000000000000000  7.46543743743743793 1.9330000000000001 False -16.387 0.138800 4.6491551029401856e-04 6.1929451965430076e-03 2.9343235415309039e-05 2.9343235415309039e-05 3.0406779499089445e+00 3.3768644452181661e+01 7.786e+41 1.131e+41   1.3652302361828139   0.115116598950774016 60045.460709999781    2.164  0.3144000 60047.624709999778 0.0000000000000000 -1.350671121604208e-02 0.2260568986967921024 -16.385491040916943 -16.435491040916943 0.244400 0.265000  3.78385185185185158  5.21557957957957985  5.01104704704704673  4.70424824824824839  1.564695262750692040 1.558512398226576945  1.67500 1.25300  61.25000000000001   0.830276589781538066 18.136508959083059 0.031930 ZTFR 19.26785785785785876  1.33700 -16.743558026745614 0.028540 1.6811269691149169e-06 1.3023661721470791e-06
ZTF23aaesmsf SN2023fsc  IIb 0.020000000000000000 11.13494294294294207 0.4101000000000000 False -17.814 0.013540                    nan                    nan                    nan                    nan                    nan                    nan 1.994e+42 2.457e+40                  nan                    nan 58560.527499999851   15.873  0.1956000 60063.353320000089 0.0000000000000000  3.355566125201896e-01 0.0165139598519843667 -17.787356185794192 -17.967356185794191 0.024690 0.023890  1.90953153153153199  1.80344644644644614  8.81516316316316306  7.53928428428428354  0.691590141842814088 0.647466745545466349  0.41010 0.49890                nan                    nan 16.360643814205808 0.015480 ZTFR 12.69240640640640727  1.06100 -19.511331543386348 0.016310 2.3409951572544393e-07 1.4144093999513083e-07
ZTF23aafumlg SN2023fou  II  0.025625999999999999  5.23487687687687675 1.4019999999999999 True  -17.725 0.039550 1.0237828869873844e-03 4.3972187034236852e-03 6.4616261668786160e-05 6.4616261668786160e-05 4.7684329549907698e+00 7.5135145032267019e+00 3.147e+42 1.142e+41                  nan                    nan 60053.291410000063    2.542  0.0922200 60055.833410000065 0.0000000000000000 -4.913855208459239e-02 0.1230695530524254372 -17.689710108314028 -17.729710108314027 0.152200 0.147500  1.74495895895895892  4.41371971971972066  2.56611611611611590  4.20843043043043075  0.835466877660288376 1.197031970372826715  1.21700 1.13900   0.00000000000000   0.000000000000000000 17.429289891685972 0.053400 ZTFR 15.38911811811811781  1.44000 -17.906729607380068 0.054240 2.6913307006371667e-07 2.1386916966302970e-07
ZTF23aaggwfh SN2023fyo  II  0.020000000000000000  2.12812812812812790 0.7236000000000000 False -16.469 0.034540 2.9890127544563846e-03 1.7627886931987826e-03 1.8865213780006564e-04 1.8865213780006564e-04 4.9941509047184480e+00 1.0695429301151629e+00 9.960e+41 3.532e+40   1.3476833502679078   0.070849896991109204 60055.213740000036    6.300  0.2234000 60061.513740000039 0.0000000000000000 -1.398875861480775e-02 0.1212108205471147393 -16.396941783128170 -16.456941783128169 0.106300 0.101900  0.85125125125125223  2.66016016016015922  1.27687687687687745  7.02282282282282289  0.266016016016016210 1.988451908132785384  0.26600 0.82590   0.00000000000000   0.000000000000000000 18.253058216871828 0.038510 ZTFg  2.12812812812812790  0.63880 -16.522449681167977 0.077080 1.5010685135710253e-06 1.4033487461086055e-06
ZTF23aagkutf SN2023ghl  II  0.027067000000000001  5.28689889889889830 1.6090000000000000 False -17.132 0.111000 5.0933189437337703e-04 4.9696545953149232e-04 3.2146584379754568e-05 3.2146584379754568e-05 2.5994972391363835e+00 4.7416194514308341e+00 1.933e+42 2.110e+41   1.3585835363712011   0.155661871505852117 60056.306720000226    7.788  0.8502000 60064.094720000227 0.0000000000000000 -1.405190010975232e-02 0.1695817015532829763 -16.960609166115784 -17.080609166115785 0.214300 0.205400  1.61843843843843871  5.39479479479479451  2.69739739739739726  6.04217017017017000  0.665608373834171263 1.556307696767715187  0.79650 0.88480   0.00000000000000   0.000000000000000000 18.111390833884215 0.052890 ZTFR 10.25290090090089912  0.73960 -17.314308159458257 0.050370 6.1319178264065883e-07 4.5050942213606319e-07
ZTF23aahngej SN2023gol  II  0.050000000000000003  0.99606606606606629 0.1114000000000000 False -18.299 0.046850 2.4247657017490276e-01 1.5956393963235571e-01 1.5303957221903024e-02 1.5303957221903024e-02 6.8456835341620108e+00 1.1211187135068634e+00 5.755e+42 2.509e+41   1.4756389000058738   0.101011231003574939 60061.323020000011   -0.493 -0.0214900 60060.830020000009 0.0000000000000000 -2.961137002713841e-01 0.0783783433326246809 -17.840257385873965 -18.120257385873966 0.126700 0.084020  0.59763963963963951  0.59763963963963951  0.79685285285285268  0.69724624624624632  0.140865013965024571 0.111363571690226038  0.14090 0.11140   0.00000000000000   0.000000000000000000 18.445742614126033 0.047350 ZTFg  1.52710210210210162  0.35990 -18.121905091357984 0.040730 1.3066759482999096e-07 1.5856099769199016e-07
ZTF23aaialcw SN2023gwl  IIb 0.034554000000000001  1.09339339339339325 0.1111000000000000 False -17.213 0.034690                    nan                    nan                    nan                    nan                    nan                    nan 2.010e+42 7.016e+40                  nan                    nan 58559.479989999905   -0.700 -0.0244300 60063.657179999820 0.0000000000000000 -2.143715070635288e-01 0.0602039120198162650 -16.693961870294675 -16.513961870294672 0.124600 0.177300  1.90953153153153199  1.80344644644644614  0.89459459459459456  0.79519519519519521  0.691590141842814088 0.647466745545466349  0.14060 0.17920                nan                    nan 18.322038129705327 0.022610 ZTFR 13.87250850850850981  0.66050 -17.659691555931097 0.021600 5.6035015011212734e-07 3.0244891149542870e-07
ZTF23aailjjs SN2023hcp  II  0.030550000000000001  1.09997797797797792 0.0500000000000000 False -17.962 0.018570 4.4021915720420447e-02 8.4097170844323957e-03 2.7784520150774803e-03 2.7784520150774803e-03 7.9206641471531931e+00 8.4689402857395990e-01 4.106e+42 6.940e+40   1.5014421867942771   0.039958959289187683 60066.443940000143   -0.102 -0.0017240 60066.341940000144 0.0000000000000000 -7.800134264467573e-02 0.0269561813432641073 -17.794898105528041 -17.844898105528038 0.038690 0.040990  0.69998598598598605  0.69998598598598560  0.89998198198198187  0.79998398398398374  0.070709262489463284 0.070709262489463284  0.05000 0.05000  73.75000000000000   0.123269287175751641 17.698101894471961 0.018360 ZTFg  1.09603603603603617  0.07750 -17.924634329161311 0.023450 1.9679189279150161e-07 1.9944213020725500e-07
ZTF23aakcbfv SN2023iwz  II  0.010000000000000000  1.79735435435435420 0.3738000000000000 False -15.357 0.058670 1.1744533985054925e-08 7.2392580711160038e-08 7.4125861137353857e-10 7.4125861137353857e-10 1.1100090661095898e-07 1.3668524752883165e-06 3.819e+41 2.402e+40   1.3118857294238679   0.039488736501723153 60081.362960000057    5.621  0.3536000 60086.983960000056 0.0000000000000000  1.660112252128236e-01 0.0990924605582729212 -16.292057889347667 -16.362057889347668 0.117200 0.114100  1.16299399399399395  1.16299399399399350  1.48017417417417363  1.48017417417417452  0.381203134400182220 0.381203134400182220  0.38120 0.61870   0.00000000000000   0.000000000000000000 16.641942110652334 0.068820 ZTFR  2.17029829829829701  0.52660 -16.986936833200076 0.060600 6.7727355965692344e-06 1.7285544773971157e-06
ZTF23aalftvv SN2023mtp  II  0.034000000000000002  2.65052552552552356 0.1249000000000000 False -19.202 0.013560 4.4321537057619398e-01 9.6445665911584433e-02 2.7973626756990597e-02 2.7973626756990597e-02 4.5692038926013296e+00 3.6566284092272827e-01 1.348e+43 1.465e+41   1.5838011689350531   0.046703917288251115 60086.360460000113   76.525  0.8316000 60162.885460000114 0.0000000000000000  5.495324032352755e-03 0.0195148895524037344 -18.930680198310434 -19.270680198310433 0.024320 0.022990  1.59031531531530845  3.88743743743744119  2.12042042042041601  4.41754254254254874  0.088350850850851259 0.088350850850851259  0.12490 0.12490   0.00000000000000   0.000000000000000000 16.374319801689566 0.012630 ZTFR  2.82913313313312642  1.06100 -19.648556730370519 0.014550 3.5839473107395482e-08 2.3539357090049814e-08
ZTF23aazqmwp SN2023qec  II  0.020789999999999999  6.88090090090090278 0.2067000000000000 False -17.501 0.011100 5.6456095436236873e-04 1.5001991772658856e-04 3.5632377546771780e-05 3.5632377546771780e-05 1.3298769878697145e+01 2.7622327233431196e+00 2.782e+42 2.815e+40   1.3615163953303060   0.038861658847651206 60181.358719999902   14.567  0.1474000 60195.925719999905 0.8761760708852369  2.599928993724738e-01 0.0192204386412448726 -17.190613416035557 -17.540613416035555 0.020500 0.018910  4.35790390390390492  4.12854054054053954  5.73408408408408476  4.47258558558558583  0.162184389589988542 0.206745341829871143  0.20670 0.28670   0.00000000000000   0.000000000000000000 16.825386583964445 0.015260 ZTFR  7.83551251251251202  0.26150 -18.699414115505682 0.015940 3.6158401324126181e-07 1.7863228714469423e-07
ZTF23ababkmo SN2023qxk  II  0.041000000000000002  1.86679279279279298 0.0733300000000000 False -18.828 0.018460 2.1912530266104385e-01 4.0154622490158609e-02 1.3830137302512318e-02 1.3830137302512318e-02 7.6443669842040869e+00 5.2627338454514927e-01 8.367e+42 1.333e+41   1.6563844641637964   0.053041868573518162 60186.383899999782    3.607  0.0574700 60189.990899999786 0.0000000000000000 -1.616853235873776e-01 0.0263586600006443343 -18.573281345738579 -18.773281345738578 0.028500 0.027960  1.24452852852852835  1.14081781781781766  1.55566066066066044  1.55566066066066044  0.073334546825219837 0.073334546825219990  0.05186 0.10370  76.25000000000000   0.630254799639781482 17.447718654261422 0.017300 ZTFg  2.18824824824824837  0.12230 -18.884710764024231 0.014530 6.1312946659276293e-08 6.1878383440361609e-08
ZTF23abascqa SN2023rbk  II  0.019875000000000000  1.03406406406406415 0.2194000000000000 False -17.564 0.071380 4.4834020274089339e-04 4.9582802628219378e-04 2.8297081564032035e-05 2.8297081564032035e-05 2.1390379362734007e-02 7.0147047046202185e-02 2.945e+42 1.892e+41   1.4184742423266219   0.067086998461498931 60187.442890000064    3.303  0.2122000 60190.745890000064 0.0000000000000000  8.174082733898302e-03 0.1055055755377975329 -18.022410171552039 -18.052410171552040 0.123300 0.122300  0.72384484484484490  0.72384484484484490  0.93065765765765773  0.82725125125125132  0.231223754033694495 0.231223754033694495  0.23120 0.37640   0.00000000000000   0.000000000000000000 16.628589828447961 0.076850 ZTFR  1.17510510510510713  0.24930 -18.293259830151939 0.078970 3.3055279858395250e-07 1.7638550359349288e-07
ZTF23abbcycg SN2023rli  II  0.027900000000000001  2.30854654654654645 0.6318000000000000 False -17.311 0.077950 3.8729105596536998e-04 1.1240144660251373e-03 2.4443952455465520e-05 2.4443952455465520e-05 5.7350654425272352e-01 1.3492292682380649e+00 2.350e+42 1.770e+41   1.3556711496005471   0.070767936866429640 60193.375140000135    4.829  0.3637000 60198.204140000133 0.0000000000000000  6.671608968002474e-02 0.1191630013983958070 -17.430766429457936 -17.600766429457938 0.151900 0.142300  1.46907507507507429  1.46907507507507518  1.88881081081080993  1.88881081081081081  0.567517019002423906 0.657409211804877214  0.56750 1.14600   0.00000000000000   0.000000000000000000 17.742233570542062 0.085890 ZTFR  2.44615015015015036  0.68630 -17.862896917286935 0.082520 4.8001255658730509e-07 2.8319365780656220e-07
ZTF23abbzdoj SN2023rvj  II  0.010000000000000000  1.16211311311311238 0.1056000000000000 False -16.742 0.015030 8.8674742021420741e-03 1.1434166638125444e-03 5.5967240776303730e-04 5.5967240776303730e-04 1.4984332697293639e+00 1.9264746551089429e-01 1.367e+42 1.864e+40   1.3555674939277667   0.038381183779077947 60196.327250000089    5.541  0.0755700 60201.868250000087 0.0000000000000000 -3.528299627823372e-02 0.0246542810033469999 -16.658719171726023 -16.908719171726023 0.029900 0.027280  0.42258658658658721  1.26775975975975985  0.52823323323323379  2.42987287287287268  0.052823323323323734 0.158469969969969871  0.07470 0.21780   0.00000000000000   0.000000000000000000 16.197280828273975 0.014810 ZTFg  1.60510510510510507  0.16050 -17.132855300578772 0.020350 9.9945701680073567e-07 7.0276080424480796e-07
ZTF23abdgswy SN2023sia  II  0.032000000000000001  0.20080480480480478 0.0710000000000000 True  -18.076 0.062520 1.4264600424794300e+00 1.7361095127242463e+00 9.0031310873097722e-02 9.0031310873097722e-02 1.5789585655513403e+00 2.9566682314866606e+00 4.774e+42 2.691e+41   1.3626138313921081   0.083094382221036336 60201.437890000176    0.302  0.0170300 60201.739890000179 0.0000000000000000 -5.350114042855125e-03 0.0880606690035392742 -17.454281599552658 -17.744281599552657 0.155400 0.131900  0.10040240240240239  0.20080480480480484  0.20080480480480478  0.10040240240240245  0.050201201201201195 0.070995219586159258  0.00000 0.05020   0.00000000000000   0.000000000000000000 17.515718400447341 0.061220 ZTFg  0.20080480480480478  0.07100 -18.322904092534170 0.064500 1.6882590710581134e-07 1.2967846588768349e-07
ZTF23abjjqxf SN2023ufx  II  0.014600000000000000  0.20319119119119122 0.1606000000000000 False -18.392 0.057990 5.1210423578244398e-08 2.5605211789122199e-08 3.2321561262256101e-09 3.2321561262256101e-09 5.4951852154677789e+00 2.7475926077338895e+00 5.546e+42 2.545e+41                  nan                    nan 60232.443909999914    1.494  0.0685600 60233.937909999913 0.0000000000000000  4.267796597900997e-06 0.3716334796791702644 -16.883743004569265 -17.643743004569266 1.108000 0.375500  0.10159559559559561  0.10159559559559561  0.10159559559559561  0.10159559559559561  0.227174657966329963 0.113587328983165009  0.20940 0.05080   0.00000000000000   0.000000000000000000 15.627256995430734 0.049830 ZTFg  0.20319119119119122  0.16060 -18.502455418539018 0.057990 1.0367751373550109e-07 9.5663870546167831e-08
ZTF23abjrolf SN2023uvh  II  0.026759999999999999  4.80542092092092155 1.1479999999999999 False -16.689 0.066030 3.7740714208234982e-01 1.8205326248414897e+00 2.3820127253955926e-02 2.3820127253955926e-02 1.0138492898376814e+01 2.6215674353557521e+00 1.324e+42 9.018e+40   1.3255071954355235   0.048699500346105228 60230.460870000068    7.879  0.5367000 60238.339870000069 1.5398770511100250  4.569368104184051e-01 0.0971710517645669458 -16.333765145565547 -16.673765145565547 0.154800 0.131200  3.02363563563563531  2.91564864864864770  3.88753153153153086  3.67155755755755742  1.138993993020247064 1.093284916775626447  1.11600 1.40700   0.00000000000000   0.000000000000000000 18.087234854434453 0.061850 ZTFR  6.36235035035034979  1.20800 -18.425435868169266 0.058260 1.1298136668773425e-06 4.6890765770285175e-07
ZTF23abjthou SN2023vcc  II  0.050000000000000003  2.06996996996997007 0.1157000000000000 False -18.330 0.023610 3.1009448530470211e-02 1.2301525151239848e-02 1.9571675458903335e-03 1.9571675458903335e-03 2.4457764634856662e+00 6.0945649618882936e-01 6.134e+42 1.340e+41   1.3709169386533793   0.058421509914662426 60231.138360000215    3.395  0.0741700 60234.533360000212 0.0000000000000000 -3.625037988743074e-02 0.0363794158020981709 -18.212161700312620 -18.472161700312618 0.049570 0.043690  1.03498498498498570  1.44897897897897865  1.44897897897897909  1.75947447447447480  0.115714839105901357 0.186584571634934637  0.11570 0.27870   0.00000000000000   0.000000000000000000 18.132838299687382 0.023730 ZTFg  1.96814514514514549  0.18670 -18.693005109822860 0.027290 1.2518949778712752e-07 9.0670573827870870e-08
ZTF23abndgbw SN2023way  II  0.018429000000000001  4.73085885885886004 0.3135000000000000 True  -16.387 0.019950 7.1600889250596247e-05 5.0944502226696475e-05 4.5191044452292329e-06 4.5191044452292329e-06 6.7290215317808932e-01 2.2487627815158728e-01 9.948e+41 2.028e+40                  nan                    nan 60242.176109999884    7.412  0.1511000 60249.588109999881 0.0000000000000000  7.016605927727682e-02 0.0337924963585588684 -16.570036811058145 -16.710036811058146 0.040310 0.037940  3.33310510510510483  2.68798798798798799  4.19326126126126120  3.01054654654654685  0.387667140740879546 0.304111125448686515  0.36060 0.40940   0.00000000000000   0.000000000000000000 17.696963188941854 0.025540 ZTFR  4.87608108108108151  0.39070 -17.025891736688770 0.023220 1.6733711314052844e-06 9.2709609407272149e-07
ZTF23abnrtcb SN2023wcy  II  0.042000000000000003  2.94154054054054059 0.9352000000000000 False -17.959 0.092930 9.1432079993098662e-03 3.0018799202394399e-02 5.7707540151804215e-04 5.7707540151804215e-04 4.2197919562054729e+00 4.1648462052980655e+00 4.326e+42 3.795e+41   1.3932161947272299   0.110352494643591231 60249.195979999844    1.331  0.1168000 60250.526979999842 0.0000000000000000 -7.133916781686622e-03 0.1398341557182377348 -17.904483052927745 -18.034483052927744 0.176300 0.168100  1.82578378378378403  1.82578378378378403  2.43437837837837856  2.13008108108108152  0.956911653746174373 0.838254215921141022  0.95690 1.41300   0.00000000000000   0.000000000000000000 18.258516947072255 0.095280 ZTFg  2.84913313313313354  0.93540 -18.163982807256421 0.099220 2.0426932645773775e-07 1.6162491694431082e-07
ZTF23abolkiw SN2023wpg  II  0.043999999999999997  1.49267467467467441 0.3770000000000000 False -18.458 0.087180 3.1339090721558376e-02 1.5669545360779188e-02 1.9779729787093013e-03 1.9779729787093013e-03 4.0893417437705581e+00 3.6403297650837532e+00 6.865e+42 5.379e+41   1.5595550725264653   0.156747847881677338 60253.309289999772    6.513  0.5103000 60259.822289999771 0.0000000000000000 -1.060397793543473e-01 0.1360610685303095813 -18.390058319287135 -18.520058319287134 0.161300 0.151800  0.95957657657657602  0.95957657657657691  1.27943543543543559  1.27943543543543470  0.429797427199461124 0.429797427199461124  0.42980 1.35000   0.00000000000000   0.000000000000000000 17.905941680712864 0.085090 ZTFg  1.43131431431431366  0.50750 -18.513304789249133 0.107000 1.0311016836427388e-07 9.6207750277815772e-08
ZTF23abolyrl SN2023wli  II  0.029999999999999999  2.97038238238238250 0.7136000000000000 False -17.635 0.073510 7.2000562365045416e-05 1.5899996526849952e-04 4.5443298937823135e-06 4.5443298937823135e-06 2.5079585790779990e-01 6.0372103207804528e-01 3.172e+42 2.191e+41   1.4404358180810846   0.072785946726394768 60251.359809999820    5.979  0.4131000 60257.338809999819 0.0000000000000000  2.502199792629511e-02 0.1125153548707031465 -17.923841604572512 -18.013841604572512 0.135900 0.131600  1.90953153153153199  1.80344644644644614  2.54604204204204265  2.12170170170170147  0.691590141842814088 0.647466745545466349  0.69160 0.97520   0.00000000000000   0.000000000000000000 17.538158395427487 0.083360 ZTFR  2.98871271271271155  0.79340 -18.256265673298646 0.081930 3.0868226203496820e-07 1.7895011100561591e-07

